Corrigendum: Improved He~I Emissivities in the Case B Approximation

Errors were discovered in our recent calculations of HeI emissivities (Porter et al. 2012; arXiv:1206.4115). This corrigendum discusses the errors and reports corrected emissivities.

==> anc/lines_fixed.dat <==
# HeI Emissivities, calculated by Ryan L. Porter, revisions submitted to MNRAS Letters on June 1, 2012.
#
# Columns:
#	(1) Electron Temperature (K)
#	(2) log10( electron density / cm^-3 )
#	(3)-(46) log10 of emissivity of line with wavelength in header role.  Linear emissivities are 4 Pi j / n_e / n_He+ (erg cm^3 s^-1).
#
# Line wavelengths (Angstroms) correspond to the following transitions
#	2945	-- 5p^{3}P - 2s^{3}S
#	3188	-- 4p^{3}P - 2s^{3}S
#	3614	-- 5p^{1}P - 2s^{1}S
#	3889	-- 3p^{3}P - 2s^{3}S
#	3965	-- 4p^{1}P - 2s^{1}S
#	4026	-- 5d^{3}D - 2p^{3}P
#	4121	-- 5s^{3}S - 2p^{3}P
#	4388	-- 5d^{1}D - 2p^{1}P
#	4438	-- 5s^{1}S - 2p^{1}P
#	4471	-- 4d^{3}D - 2p^{3}P
#	4713	-- 4s^{3}S - 2p^{3}P
#	4922	-- 4d^{1}D - 2p^{1}P
#	5016	-- 3p^{1}P - 2s^{1}S
#	5048	-- 4s^{1}S - 2p^{1}P
#	5876	-- 3d^{3}D - 2p^{3}P
#	6678	-- 3d^{1}D - 2p^{1}P
#	7065	-- 3s^{3}S - 2p^{3}P
#	7281	-- 3s^{1}S - 2p^{1}P
#	9464	-- 5p^{3}P - 3s^{3}S
#	10830	-- 2p^{3}P - 2s^{3}S
#	11013 	-- 5p^{1}P - 3s^{1}S
#	11969	-- 5d^{3}D - 3p^{3}P
#	12527	-- 4p^{3}P - 3s^{3}S
#	12756	-- 5p^{1}P - 3d^{1}D 
#	12785	-- 5f^{3}F - 3d^{3}D 
#	12790	-- 5f^{1}F - 3d^{1}D
#	12846	-- 5s^{3}S - 3p^{3}P
#	12968	-- 5d^{1}D - 3p^{1}P
#	12985	-- 5p^{3}P - 3d^{3}D 
#	13412	-- 5s^{1}S - 3p^{1}P
#	15084	-- 4p^{1}P - 3s^{1}S
#	17003	-- 4d^{3}D - 3p^{3}P 
#	18556	-- 4p^{1}P - 3d^{1}D
#	18685	-- 4f^{3}F - 3d^{3}D
#	18697	-- 4f^{1}F - 3d^{1}D
#	19089	-- 4d^{1}D - 3p^{1}P
#	19543	-- 4p^{3}P - 3d^{3}D
#	20427	-- 6p^{3}P - 4s^{3}S
#	20581	-- 2p^{1}P - 2s^{1}S
#	20602	-- 7d^{3}D - 4p^{3}P 
#	21118	-- 4s^{3}S - 3p^{3}P
#	21130	-- 4s^{1}S - 3p^{1}P
#	21608	-- 7f^{3}F - 4d^{3}D 
#	21617	-- 7f^{1}F - 4d^{1}D 
#
# Fields are tab-delimited.  Two blank lines separate each fixed-density block.
#
#Temp	log n_e	2945A	3188A	3614A	3889A	3965A	4026A	4121A	4388A	4438A	4471A	4713A	4922A	5016A	5048A	5876A	6678A	7065A	7281A	9464A	10830A	11013A	11969A	12527A	12756A	12785A	12790A	12846A	12968A	12985A	13412A	15084A	17003A	18556A	18685A	18697A	19089A	19543A	20427A	20581A	20602A	21118A	21130A	21608A	21617A
5000	1	-25.37954	-25.05897	-25.94844	-24.65182	-25.63766	-25.27103	-26.47802	-25.84331	-26.83337	-24.93382	-26.05328	-25.49808	-25.22844	-26.44817	-24.45526	-24.99784	-25.37430	-25.87764	-26.63685	-24.31124	-27.04632	-26.26733	-26.55348	-27.97048	-25.68883	-26.16622	-27.18401	-26.74110	-27.09310	-27.51482	-26.91208	-26.08431	-27.67811	-25.28968	-25.76754	-26.53255	-26.78774	-27.71811	-25.13088	-27.36806	-26.86958	-27.23860	-26.77585	-27.25261
6000	1	-25.42802	-25.10838	-26.00163	-24.70442	-25.69146	-25.33785	-26.51298	-25.91101	-26.87452	-25.00472	-26.09126	-25.56994	-25.28502	-26.49081	-24.53681	-25.08020	-25.41830	-25.92349	-26.68533	-24.37434	-27.09950	-26.33416	-26.60289	-28.02366	-25.77462	-26.25202	-27.21897	-26.80880	-27.14159	-27.55596	-26.96588	-26.15521	-27.73191	-25.38358	-25.86140	-26.60441	-26.83715	-27.76644	-25.19812	-27.43242	-26.90756	-27.28124	-26.85544	-27.33224
7000	1	-25.46983	-25.15095	-26.04773	-24.74964	-25.73806	-25.39605	-26.54221	-25.97001	-26.90937	-25.06625	-26.12313	-25.63234	-25.33391	-26.52696	-24.60699	-25.15114	-25.45547	-25.96251	-26.72714	-24.42765	-27.14560	-26.39236	-26.64546	-28.06976	-25.84896	-26.32637	-27.24820	-26.86780	-27.18340	-27.59082	-27.01248	-26.21674	-27.77851	-25.46437	-25.94213	-26.66681	-26.87971	-27.80814	-25.25575	-27.48859	-26.93943	-27.31739	-26.92480	-27.40163
8000	1	-25.50671	-25.18845	-26.08856	-24.78939	-25.77930	-25.44776	-26.56730	-26.02247	-26.93961	-25.12075	-26.15054	-25.68765	-25.37709	-26.55835	-24.66871	-25.21356	-25.48762	-25.99648	-26.76402	-24.47401	-27.18643	-26.44406	-26.68296	-28.11059	-25.91468	-26.39208	-27.27329	-26.92026	-27.22028	-27.62105	-27.05372	-26.27124	-27.81975	-25.53535	-26.01306	-26.72212	-26.91721	-27.84494	-25.30624	-27.53860	-26.96684	-27.34879	-26.98642	-27.46324
9000	1	-25.53977	-25.22204	-26.12529	-24.82492	-25.81638	-25.49438	-26.58927	-26.06978	-26.96633	-25.16975	-26.17458	-25.73741	-25.41582	-26.58611	-24.72385	-25.26936	-25.51592	-26.02659	-26.79708	-24.51505	-27.22317	-26.49068	-26.71655	-28.14732	-25.97365	-26.45102	-27.29526	-26.96757	-27.25334	-27.64778	-27.09080	-26.32024	-27.85682	-25.59872	-26.07634	-26.77188	-26.95080	-27.87795	-25.35124	-27.58376	-26.99088	-27.37655	-27.04193	-27.51874
10000	1	-25.56980	-25.25251	-26.15874	-24.85709	-25.85012	-25.53689	-26.60879	-26.11294	-26.99028	-25.21432	-26.19597	-25.78269	-25.45099	-26.61100	-24.77372	-25.31984	-25.54121	-26.05363	-26.82711	-24.55193	-27.25662	-26.53320	-26.74702	-28.18077	-26.02717	-26.50451	-27.31478	-27.01073	-27.28336	-27.67173	-27.12454	-26.36481	-27.89057	-25.65597	-26.13347	-26.81715	-26.98127	-27.90794	-25.39185	-27.62502	-27.01227	-27.40143	-27.09250	-27.56927
11000	1	-25.59734	-25.28044	-26.18950	-24.88650	-25.88114	-25.57601	-26.62637	-26.15267	-27.01198	-25.25524	-26.21524	-25.82427	-25.48326	-26.63357	-24.81925	-25.36597	-25.56406	-26.07819	-26.85465	-24.58509	-27.28738	-26.57231	-26.77495	-28.21154	-26.07621	-26.55350	-27.33236	-27.05046	-27.31090	-27.69343	-27.15556	-26.40573	-27.92159	-25.70820	-26.18556	-26.85874	-27.00920	-27.93546	-25.42891	-27.66304	-27.03154	-27.42401	-27.13898	-27.61568
12000	1	-25.62281	-25.30624	-26.21800	-24.91362	-25.90987	-25.61227	-26.64235	-26.18951	-27.03184	-25.29309	-26.23276	-25.86276	-25.51309	-26.65422	-24.86117	-25.40844	-25.58490	-26.10070	-26.88012	-24.61547	-27.31588	-26.60858	-26.80075	-28.24004	-26.12147	-26.59869	-27.34834	-27.08730	-27.33637	-27.71329	-27.18429	-26.44358	-27.95031	-25.75623	-26.23340	-26.89723	-27.03500	-27.96092	-25.46298	-27.69833	-27.04906	-27.44465	-27.18200	-27.65862
13000	1	-25.64652	-25.33025	-26.24459	-24.93881	-25.93664	-25.64610	-26.65700	-26.22389	-27.05014	-25.32834	-26.24884	-25.89860	-25.54085	-26.67326	-24.90002	-25.44782	-25.60407	-26.12148	-26.90383	-24.64352	-27.34247	-26.64240	-26.82476	-28.26662	-26.16351	-26.64066	-27.36299	-27.12168	-27.36009	-27.73159	-27.21106	-26.47882	-27.97708	-25.80069	-26.27765	-26.93307	-27.05901	-27.98463	-25.49455	-27.73129	-27.06514	-27.46369	-27.22206	-27.69858
14000	1	-25.66873	-25.35271	-26.26952	-24.96233	-25.96173	-25.67780	-26.67053	-26.25612	-27.06712	-25.36131	-26.26369	-25.93215	-25.56683	-26.69094	-24.93622	-25.48452	-25.62183	-26.14079	-26.92604	-24.66959	-27.36739	-26.67411	-26.84722	-28.29155	-26.20277	-26.67983	-27.37652	-27.15391	-27.38229	-27.74857	-27.23615	-26.51180	-28.00218	-25.84208	-26.31877	-26.96662	-27.08147	-28.00684	-25.52394	-27.76222	-27.07999	-27.48137	-27.25957	-27.73596
15000	1	-25.68962	-25.37383	-26.29301	-24.98442	-25.98537	-25.70766	-26.68311	-26.28648	-27.08297	-25.39232	-26.27749	-25.96371	-25.59126	-26.70743	-24.97013	-25.51889	-25.63838	-26.15882	-26.94693	-24.69396	-27.39088	-26.70397	-26.86834	-28.31504	-26.23960	-26.71656	-27.38911	-27.18427	-27.40319	-27.76442	-27.25979	-26.54281	-28.02582	-25.88080	-26.35719	-26.99817	-27.10259	-28.02774	-25.55147	-27.79138	-27.09379	-27.49786	-27.29483	-27.77108
16000	1	-25.70936	-25.39378	-26.31522	-25.00523	-26.00772	-25.73589	-26.69488	-26.31519	-27.09784	-25.42159	-26.29039	-25.99350	-25.61433	-26.72290	-25.00202	-25.55122	-25.65387	-26.17575	-26.96667	-24.71687	-27.41310	-26.73220	-26.88829	-28.33726	-26.27430	-26.75114	-27.40087	-27.21298	-27.42293	-27.77929	-27.28214	-26.57207	-28.04816	-25.91716	-26.39323	-27.02797	-27.12254	-28.04750	-25.57736	-27.81897	-27.10669	-27.51333	-27.32811	-27.80419
17000	1	-25.72808	-25.41268	-26.33631	-25.02494	-26.02892	-25.76266	-26.70592	-26.34242	-27.11184	-25.44930	-26.30250	-26.02173	-25.63620	-26.73747	-25.03212	-25.58174	-25.66845	-26.19170	-26.98539	-24.73848	-27.43419	-26.75897	-26.90719	-28.35834	-26.30710	-26.78381	-27.41192	-27.24022	-27.44165	-27.79329	-27.30335	-26.59979	-28.06937	-25.95146	-26.42715	-27.05619	-27.14144	-28.06623	-25.60181	-27.84516	-27.11880	-27.52790	-27.35963	-27.83553
18000	1	-25.74589	-25.43065	-26.35639	-25.04365	-26.04911	-25.78813	-26.71634	-26.36834	-27.12507	-25.47564	-26.31392	-26.04855	-25.65699	-26.75124	-25.06062	-25.61065	-25.68221	-26.20679	-27.00320	-24.75886	-27.45427	-26.78444	-26.92516	-28.37842	-26.33820	-26.81477	-27.42233	-27.26613	-27.45945	-27.80652	-27.32353	-26.62613	-28.08955	-25.98388	-26.45918	-27.08301	-27.15942	-28.08406	-25.62496	-27.87010	-27.13022	-27.54167	-27.38956	-27.86527
19000	1	-25.76288	-25.44779	-26.37557	-25.06147	-26.06838	-25.81243	-26.72619	-26.39307	-27.13763	-25.50073	-26.32473	-26.07412	-25.67681	-26.76431	-25.08769	-25.63811	-25.69521	-26.22112	-27.02019	-24.77798	-27.47344	-26.80873	-26.94230	-28.39760	-26.36778	-26.84420	-27.43219	-27.29086	-27.47645	-27.81908	-27.34280	-26.65122	-28.10883	-26.01465	-26.48953	-27.10858	-27.17655	-28.10107	-25.64699	-27.89391	-27.14103	-27.55474	-27.41808	-27.89358
20000	1	-25.77913	-25.46417	-26.39392	-25.07847	-26.08681	-25.83565	-26.73555	-26.41672	-27.14958	-25.52468	-26.33498	-26.09853	-25.69576	-26.77675	-25.11346	-25.66426	-25.70757	-26.23476	-27.03644	-24.79619	-27.49180	-26.83196	-26.95868	-28.41595	-26.39597	-26.87223	-27.44154	-27.31451	-27.49270	-27.83103	-27.36123	-26.67517	-28.12726	-26.04392	-26.51834	-27.13300	-27.19294	-28.11734	-25.66796	-27.91669	-27.15128	-27.56718	-27.44530	-27.92058
21000	1	-25.79471	-25.47988	-26.41153	-25.09476	-26.10450	-25.85791	-26.74446	-26.43938	-27.16098	-25.54761	-26.34475	-26.12191	-25.71390	-26.78861	-25.13807	-25.68922	-25.71935	-26.24777	-27.05202	-24.81358	-27.50940	-26.85421	-26.97439	-28.43356	-26.42291	-26.89901	-27.45046	-27.33717	-27.50828	-27.84242	-27.37892	-26.69810	-28.14494	-26.07182	-26.54576	-27.15638	-27.20864	-28.13294	-25.68799	-27.93854	-27.16105	-27.57904	-27.47134	-27.94639
22000	1	-25.80968	-25.49495	-26.42845	-25.11038	-26.12149	-25.87927	-26.75298	-26.46114	-27.17188	-25.56960	-26.35407	-26.14434	-25.73133	-26.79995	-25.16160	-25.71310	-25.73059	-26.26021	-27.06699	-24.83023	-27.52633	-26.87558	-26.98946	-28.45048	-26.44870	-26.92463	-27.45897	-27.35894	-27.52324	-27.85332	-27.39591	-26.72009	-28.16193	-26.09848	-26.57193	-27.17881	-27.22372	-28.14793	-25.70717	-27.95953	-27.17037	-27.59038	-27.49630	-27.97111
23000	1	-25.82408	-25.50946	-26.44475	-25.12539	-26.13785	-25.89982	-26.76113	-26.48208	-27.18232	-25.59074	-26.36299	-26.16590	-25.74809	-26.81082	-25.18416	-25.73599	-25.74137	-26.27214	-27.08139	-24.84621	-27.54262	-26.89613	-27.00397	-28.46678	-26.47343	-26.94919	-27.46712	-27.37987	-27.53765	-27.86377	-27.41227	-26.74123	-28.17829	-26.12400	-26.59693	-27.20036	-27.23822	-28.16236	-25.72557	-27.97972	-27.17929	-27.60125	-27.52028	-27.99484
24000	1	-25.83797	-25.52343	-26.46047	-25.13984	-26.15362	-25.91962	-26.76895	-26.50225	-27.19236	-25.61107	-26.37154	-26.18665	-25.76423	-26.82126	-25.20582	-25.75797	-25.75169	-26.28359	-27.09528	-24.86155	-27.55834	-26.91592	-27.01794	-28.48250	-26.49720	-26.97277	-27.47494	-27.40004	-27.55153	-27.87380	-27.42804	-26.76156	-28.19406	-26.14847	-26.62088	-27.22111	-27.25220	-28.17626	-25.74324	-27.99919	-27.18784	-27.61169	-27.54334	-28.01765
25000	1	-25.85137	-25.53692	-26.47565	-25.15377	-26.16885	-25.93871	-26.77647	-26.52172	-27.20201	-25.63067	-26.37976	-26.20665	-25.77981	-26.83130	-25.22665	-25.77910	-25.76163	-26.29460	-27.10868	-24.87633	-27.57352	-26.93502	-27.03143	-28.49768	-26.52006	-26.99545	-27.48246	-27.41951	-27.56494	-27.88346	-27.44327	-26.78116	-28.20930	-26.17198	-26.64384	-27.24112	-27.26569	-28.18969	-25.76024	-28.01798	-27.19606	-27.62173	-27.56556	-28.03961


5000	2	-25.37811	-25.05763	-25.94681	-24.65061	-25.63615	-25.27043	-26.47742	-25.84258	-26.83217	-24.93368	-26.05248	-25.49789	-25.22718	-26.44688	-24.45764	-25.00036	-25.37252	-25.87609	-26.63542	-24.29419	-27.04469	-26.26674	-26.55214	-27.96885	-25.69029	-26.16777	-27.18342	-26.74037	-27.09167	-27.51361	-26.91057	-26.08417	-27.67660	-25.29499	-25.77304	-26.53236	-26.78639	-27.71673	-25.12949	-27.36726	-26.86878	-27.23732	-26.77592	-27.25266
6000	2	-25.42677	-25.10716	-26.00020	-24.70318	-25.69014	-25.33737	-26.51241	-25.91040	-26.87348	-25.00462	-26.09041	-25.56979	-25.28388	-26.48962	-24.53884	-25.08238	-25.41523	-25.92170	-26.68408	-24.34805	-27.09808	-26.33368	-26.60167	-28.02224	-25.77599	-26.25347	-27.21841	-26.80819	-27.14034	-27.55493	-26.96456	-26.15511	-27.73059	-25.38840	-25.86636	-26.60426	-26.83593	-27.76524	-25.19550	-27.43175	-26.90671	-27.28006	-26.85556	-27.33233
7000	2	-25.46867	-25.14973	-26.04640	-24.74816	-25.73682	-25.39562	-26.54143	-25.96944	-26.90831	-25.06613	-26.12190	-25.63216	-25.33276	-26.52564	-24.60860	-25.15291	-25.45022	-25.96008	-26.72598	-24.38857	-27.14428	-26.39192	-26.64424	-28.06844	-25.85021	-26.32764	-27.24742	-26.86723	-27.18224	-27.58976	-27.01124	-26.21662	-27.77727	-25.46871	-25.94650	-26.66663	-26.87849	-27.80705	-25.25161	-27.48799	-26.93820	-27.31608	-26.92493	-27.40165
8000	2	-25.50556	-25.18710	-26.08721	-24.78745	-25.77803	-25.44730	-26.56602	-26.02184	-26.93833	-25.12051	-26.14858	-25.68733	-25.37578	-26.55667	-24.66971	-25.21476	-25.47948	-25.99306	-26.76287	-24.42205	-27.18509	-26.44361	-26.68161	-28.10924	-25.91574	-26.39306	-27.27202	-26.91963	-27.21912	-27.61978	-27.05245	-26.27100	-27.81847	-25.53915	-26.01662	-26.72180	-26.91586	-27.84390	-25.30044	-27.53801	-26.96488	-27.34711	-26.98649	-27.46305
9000	2	-25.53853	-25.22044	-26.12380	-24.82234	-25.81495	-25.49383	-26.58722	-26.06899	-26.96464	-25.16930	-26.17156	-25.73683	-25.41423	-26.58383	-24.72404	-25.26976	-25.50442	-26.02188	-26.79584	-24.45070	-27.22168	-26.49014	-26.71495	-28.14584	-25.97443	-26.45154	-27.29321	-26.96679	-27.25209	-27.64609	-27.08937	-26.31979	-27.85540	-25.60183	-26.07877	-26.77129	-26.94920	-27.87688	-25.34366	-27.58311	-26.98786	-27.37426	-27.04187	-27.51814
10000	2	-25.56838	-25.25055	-26.15699	-24.85371	-25.84842	-25.53618	-26.60572	-26.11189	-26.98799	-25.21356	-26.19163	-25.78170	-25.44898	-26.60792	-24.77284	-25.31916	-25.52607	-26.04741	-26.82569	-24.47594	-27.25486	-26.53248	-26.74506	-28.17902	-26.02757	-26.50436	-27.31171	-27.00968	-27.28195	-27.66944	-27.12285	-26.36404	-27.88887	-25.65820	-26.13434	-26.81617	-26.97931	-27.90678	-25.38241	-27.62422	-27.00792	-27.39835	-27.09223	-27.56803
11000	2	-25.59567	-25.27801	-26.18736	-24.88222	-25.87906	-25.57503	-26.62208	-26.15123	-27.00896	-25.25403	-26.20934	-25.82274	-25.48071	-26.62954	-24.81702	-25.36390	-25.54510	-26.07040	-26.85298	-24.49590	-27.28524	-26.57134	-26.77252	-28.20940	-26.07609	-26.55244	-27.32807	-27.04902	-27.30924	-27.69040	-27.15348	-26.40452	-27.91950	-25.70932	-26.18435	-26.85721	-27.00677	-27.93415	-25.41763	-27.66201	-27.02564	-27.41997	-27.13839	-27.61354
12000	2	-25.62082	-25.30328	-26.21537	-24.90836	-25.90730	-25.61096	-26.63670	-26.18757	-27.02797	-25.29131	-26.22518	-25.86055	-25.50990	-26.64913	-24.85732	-25.40468	-25.56216	-26.09128	-26.87813	-24.51402	-27.31324	-26.60726	-26.79779	-28.23740	-26.12069	-26.59647	-27.34269	-27.08536	-27.33438	-27.70941	-27.18172	-26.44180	-27.94775	-25.75600	-26.22958	-26.89501	-27.03204	-27.95940	-25.44983	-27.69700	-27.04148	-27.43956	-27.18101	-27.65532
13000	2	-25.64416	-25.32669	-26.24136	-24.93252	-25.93350	-25.64436	-26.64991	-26.22135	-27.04534	-25.32587	-26.23949	-25.89556	-25.53695	-26.66705	-24.89431	-25.44206	-25.57767	-26.11043	-26.90147	-24.53079	-27.33923	-26.64067	-26.82120	-28.26339	-26.16194	-26.63703	-27.35590	-27.11914	-27.35773	-27.72679	-27.20792	-26.47636	-27.97394	-25.79886	-26.27064	-26.93003	-27.05546	-27.98284	-25.47947	-27.72958	-27.05579	-27.45748	-27.22057	-27.69385
14000	2	-25.66594	-25.34852	-26.26560	-24.95499	-25.95794	-25.67558	-26.66196	-26.25288	-27.06134	-25.35806	-26.25254	-25.92817	-25.56214	-26.68357	-24.92842	-25.47648	-25.59195	-26.12812	-26.92325	-24.54650	-27.36348	-26.67189	-26.84303	-28.28764	-26.20028	-26.67455	-27.36796	-27.15067	-27.37950	-27.74279	-27.23236	-26.50855	-27.99839	-25.83840	-26.30806	-26.96264	-27.07728	-28.00473	-25.50691	-27.76006	-27.06884	-27.47400	-27.25748	-27.72954
15000	2	-25.68637	-25.36899	-26.28834	-24.97601	-25.98087	-25.70489	-26.67307	-26.28246	-27.07620	-25.38819	-26.26456	-25.95867	-25.58573	-26.69889	-24.96005	-25.50832	-25.60524	-26.14460	-26.94368	-24.56140	-27.38621	-26.70119	-26.86350	-28.31037	-26.23607	-26.70941	-27.37906	-27.18025	-27.39994	-27.75764	-27.25529	-26.53868	-28.02131	-25.87504	-26.34227	-26.99313	-27.09775	-28.02528	-25.53247	-27.78872	-27.08086	-27.48933	-27.29206	-27.76274
16000	2	-25.70562	-25.38827	-26.30975	-24.99578	-26.00245	-25.73250	-26.68338	-26.31031	-27.09006	-25.41651	-26.27572	-25.98731	-25.60791	-26.71321	-24.98949	-25.53789	-25.61772	-26.16004	-26.96294	-24.57563	-27.40762	-26.72881	-26.88278	-28.33178	-26.26962	-26.74190	-27.38937	-27.20810	-27.41919	-27.77151	-27.27687	-26.56699	-28.04290	-25.90911	-26.37364	-27.02178	-27.11703	-28.04464	-25.55638	-27.81575	-27.09202	-27.50364	-27.32459	-27.79373
17000	2	-25.72384	-25.40651	-26.32999	-25.01445	-26.02286	-25.75862	-26.69303	-26.33663	-27.10308	-25.44320	-26.28615	-26.01431	-25.62886	-26.72666	-25.01702	-25.56546	-25.62952	-26.17459	-26.98115	-24.58931	-27.42786	-26.75493	-26.90102	-28.35202	-26.30116	-26.77231	-27.39902	-27.23442	-27.43741	-27.78453	-27.29728	-26.59369	-28.06331	-25.94091	-26.40251	-27.04878	-27.13527	-28.06296	-25.57884	-27.84134	-27.10245	-27.51710	-27.35528	-27.82275
18000	2	-25.74113	-25.42382	-26.34918	-25.03216	-26.04222	-25.78338	-26.70209	-26.36157	-27.11536	-25.46845	-26.29597	-26.03983	-25.64872	-26.73936	-25.04281	-25.59126	-25.64068	-26.18837	-26.99844	-24.60202	-27.44706	-26.77969	-26.91833	-28.37122	-26.33091	-26.80084	-27.40808	-27.25936	-27.45470	-27.79680	-27.31664	-26.61893	-28.08267	-25.97068	-26.42914	-27.07430	-27.15258	-28.08034	-25.60006	-27.86563	-27.11227	-27.52979	-27.38432	-27.85001
19000	2	-25.75760	-25.44026	-26.36747	-25.04898	-26.06067	-25.80690	-26.71056	-26.38529	-27.12699	-25.49235	-26.30522	-26.06405	-25.66763	-26.75141	-25.06696	-25.61549	-25.65107	-26.20150	-27.01491	-24.61267	-27.46534	-26.80321	-26.93477	-28.38950	-26.35905	-26.82770	-27.41655	-27.28308	-27.47117	-27.80844	-27.33509	-26.64284	-28.10111	-25.99862	-26.45379	-27.09852	-27.16903	-28.09689	-25.62028	-27.88877	-27.12151	-27.54184	-27.41189	-27.87569
20000	2	-25.77333	-25.45596	-26.38492	-25.06503	-26.07827	-25.82932	-26.71861	-26.40789	-27.13806	-25.51507	-26.31401	-26.08707	-25.68566	-26.76287	-25.08974	-25.63829	-25.66102	-26.21403	-27.03064	-24.62307	-27.48279	-26.82563	-26.95047	-28.40695	-26.38573	-26.85305	-27.42460	-27.30568	-27.48690	-27.81951	-27.35269	-26.66556	-28.11871	-26.02494	-26.47666	-27.12154	-27.18472	-28.11269	-25.63947	-27.91085	-27.13031	-27.55331	-27.43811	-27.89994
21000	2	-25.78839	-25.47100	-26.40161	-25.08040	-26.09511	-25.85074	-26.72628	-26.42948	-27.14863	-25.53674	-26.32240	-26.10902	-25.70290	-26.77382	-25.11129	-25.65983	-25.67059	-26.22602	-27.04570	-24.63327	-27.49949	-26.84705	-26.96551	-28.42365	-26.41109	-26.87704	-27.43227	-27.32727	-27.50195	-27.83007	-27.36953	-26.68722	-28.13556	-26.04977	-26.49797	-27.14349	-27.19976	-28.12780	-25.65775	-27.93196	-27.13870	-27.56425	-27.46311	-27.92290
22000	2	-25.80284	-25.48542	-26.41763	-25.09513	-26.11126	-25.87125	-26.73363	-26.45015	-27.15874	-25.55743	-26.33044	-26.12999	-25.71943	-26.78430	-25.13173	-25.68022	-25.67982	-26.23752	-27.06015	-24.64327	-27.51550	-26.86755	-26.97993	-28.43966	-26.43526	-26.89979	-27.43962	-27.34794	-27.51641	-27.84019	-27.38569	-26.70792	-28.15171	-26.07328	-26.51787	-27.16446	-27.21419	-28.14229	-25.67520	-27.95221	-27.14674	-27.57474	-27.48700	-27.94469
23000	2	-25.81674	-25.49930	-26.43302	-25.10930	-26.12679	-25.89092	-26.74069	-26.46998	-27.16845	-25.57725	-26.33817	-26.15007	-25.73530	-26.79438	-25.15119	-25.69958	-25.68875	-26.24858	-27.07405	-24.65311	-27.53089	-26.88723	-26.99381	-28.45505	-26.45833	-26.92141	-27.44669	-27.36777	-27.53031	-27.84990	-27.40121	-26.72774	-28.16724	-26.09558	-26.53651	-27.18454	-27.22806	-28.15622	-25.69190	-27.97165	-27.15446	-27.58481	-27.50987	-27.96543
24000	2	-25.83013	-25.51267	-26.44784	-25.12294	-26.14174	-25.90982	-26.74750	-26.48903	-27.17779	-25.59625	-26.34562	-26.16933	-25.75056	-26.80407	-25.16972	-25.71800	-25.69740	-26.25924	-27.08744	-24.66277	-27.54571	-26.90613	-27.00718	-28.46987	-26.48040	-26.94201	-27.45349	-27.38682	-27.54370	-27.85924	-27.41616	-26.74674	-28.18219	-26.11677	-26.55401	-27.20380	-27.24143	-28.16963	-25.70791	-27.99035	-27.16191	-27.59450	-27.53180	-27.98519
25000	2	-25.84305	-25.52557	-26.46213	-25.13611	-26.15616	-25.92802	-26.75407	-26.50737	-27.18680	-25.61452	-26.35282	-26.18784	-25.76529	-26.81342	-25.18743	-25.73556	-25.70580	-26.26952	-27.10036	-24.67227	-27.56000	-26.92433	-27.02008	-28.48416	-26.50154	-26.96166	-27.46007	-27.40516	-27.55662	-27.86825	-27.43058	-26.76501	-28.19661	-26.13695	-26.57050	-27.22231	-27.25433	-28.18255	-25.72329	-28.00836	-27.16911	-27.60386	-27.55287	-28.00406


5000	3	-25.37573	-25.05528	-25.94418	-24.64795	-25.63369	-25.26934	-26.47609	-25.84127	-26.83046	-24.93320	-26.05051	-25.49731	-25.22497	-26.44481	-24.46001	-25.00294	-25.36345	-25.87210	-26.63304	-24.16663	-27.04205	-26.26565	-26.54979	-27.96621	-25.69205	-26.16961	-27.18209	-26.73906	-27.08929	-27.51190	-26.90811	-26.08369	-27.67413	-25.30121	-25.77941	-26.53178	-26.78404	-27.71442	-25.11414	-27.36586	-26.86681	-27.23524	-26.77577	-27.25244
6000	3	-25.42454	-25.10460	-25.99773	-24.69914	-25.68779	-25.33639	-26.51011	-25.90917	-26.87144	-25.00408	-26.08668	-25.56912	-25.28143	-26.48673	-24.54018	-25.08409	-25.39453	-25.91415	-26.68185	-24.17144	-27.09560	-26.33270	-26.59911	-28.01976	-25.77758	-26.25501	-27.21611	-26.80696	-27.13811	-27.55289	-26.96221	-26.15457	-27.72823	-25.39390	-25.87173	-26.60359	-26.83336	-27.76317	-25.17107	-27.43052	-26.90298	-27.27716	-26.85548	-27.33198
7000	3	-25.46620	-25.14625	-26.04359	-24.74138	-25.73407	-25.39446	-26.53654	-25.96788	-26.90493	-25.06511	-26.11425	-25.63090	-25.32935	-26.52056	-24.60779	-25.15278	-25.41255	-25.94646	-26.72351	-24.15474	-27.14146	-26.39076	-26.64076	-28.06562	-25.85127	-26.32829	-27.24253	-26.86567	-27.17977	-27.58637	-27.00849	-26.21560	-27.77452	-25.47294	-25.94979	-26.66537	-26.87501	-27.80495	-25.21659	-27.48665	-26.93054	-27.31099	-26.92463	-27.40049
8000	3	-25.50236	-25.18192	-26.08340	-24.77661	-25.77424	-25.44557	-26.55666	-26.01939	-26.93238	-25.11843	-26.13470	-25.68478	-25.37058	-26.54786	-24.66531	-25.21135	-25.42142	-25.97119	-26.75967	-24.14051	-27.18128	-26.44188	-26.67643	-28.10544	-25.91573	-26.39185	-27.26265	-26.91718	-27.21593	-27.61383	-27.04866	-26.26892	-27.81469	-25.54118	-26.01598	-26.71924	-26.91069	-27.84143	-25.25441	-27.53618	-26.95100	-27.33829	-26.98557	-27.46002
9000	3	-25.53409	-25.21281	-26.11825	-24.80634	-25.80939	-25.49106	-26.57162	-26.06499	-26.95490	-25.16546	-26.14946	-25.73212	-25.40635	-26.56987	-24.71436	-25.26129	-25.42466	-25.99026	-26.79140	-24.13024	-27.21612	-26.48736	-26.70732	-28.14028	-25.97263	-26.44720	-27.27761	-26.96278	-27.24765	-27.63635	-27.08381	-26.31595	-27.84984	-25.60037	-26.07161	-26.76658	-26.94158	-27.87368	-25.28646	-27.58035	-26.96576	-27.36031	-27.03982	-27.51186
10000	3	-25.56218	-25.23984	-26.14890	-24.83174	-25.84035	-25.53185	-26.58250	-26.10558	-26.97342	-25.20720	-26.15986	-25.77390	-25.43760	-26.58769	-24.75621	-25.30371	-25.42497	-26.00520	-26.81949	-24.12392	-27.24677	-26.52815	-26.73435	-28.17093	-26.02313	-26.49538	-27.28849	-27.00337	-27.27575	-27.65487	-27.11477	-26.35769	-27.88080	-25.65176	-26.11768	-26.80837	-26.96860	-27.90246	-25.31404	-27.62003	-26.97616	-27.37813	-27.08845	-27.55690
11000	3	-25.58724	-25.26362	-26.17601	-24.85375	-25.86779	-25.56857	-26.59017	-26.14187	-26.98873	-25.24428	-26.16689	-25.81089	-25.46519	-26.60232	-24.79145	-25.33955	-25.42311	-26.01761	-26.84455	-24.11107	-27.27389	-26.56487	-26.75813	-28.19804	-26.06805	-26.53720	-27.29617	-27.03966	-27.30081	-27.67018	-27.14221	-26.39477	-27.90824	-25.69622	-26.15500	-26.84536	-26.99238	-27.92831	-25.33873	-27.65587	-26.98319	-27.39275	-27.13223	-27.59585
12000	3	-25.60977	-25.28482	-26.20010	-24.87313	-25.89225	-25.60183	-26.59561	-26.17447	-27.00158	-25.27742	-26.17169	-25.84377	-25.48969	-26.61450	-24.82132	-25.36969	-25.42101	-26.02815	-26.86708	-24.10243	-27.29798	-26.59814	-26.77933	-28.22214	-26.10815	-26.57341	-27.30160	-27.07226	-27.32333	-27.68303	-27.16667	-26.42791	-27.93270	-25.73464	-26.18462	-26.87823	-27.01359	-27.95168	-25.36059	-27.68842	-26.98799	-27.40494	-27.17182	-27.62943
13000	3	-25.63018	-25.30395	-26.22166	-24.89049	-25.91420	-25.63211	-26.59953	-26.20389	-27.01254	-25.30716	-26.17504	-25.87309	-25.51162	-26.62491	-24.84670	-25.39499	-25.41936	-26.03746	-26.88749	-24.09730	-27.31953	-26.62842	-26.79846	-28.24369	-26.14404	-26.60475	-27.30552	-27.10168	-27.34375	-27.69398	-27.18862	-26.45765	-27.95465	-25.76779	-26.20764	-26.90756	-27.03272	-27.97295	-25.38017	-27.71812	-26.99134	-27.41535	-27.20776	-27.65834
14000	3	-25.64883	-25.32141	-26.24107	-24.90629	-25.93404	-25.65980	-26.60251	-26.23056	-27.02210	-25.33397	-26.17756	-25.89938	-25.53144	-26.63406	-24.86838	-25.41623	-25.41852	-26.04601	-26.90614	-24.09505	-27.33895	-26.65611	-26.81592	-28.26311	-26.17626	-26.63187	-27.30851	-27.12835	-27.36239	-27.70354	-27.20846	-26.48446	-27.97449	-25.79641	-26.22517	-26.93384	-27.05017	-27.99241	-25.39789	-27.74535	-26.99386	-27.42449	-27.24050	-27.68320
15000	3	-25.66600	-25.33752	-26.25870	-24.92088	-25.95213	-25.68525	-26.60499	-26.25488	-27.03065	-25.35831	-26.17966	-25.92307	-25.54951	-26.64231	-24.88707	-25.43413	-25.41866	-26.05410	-26.92331	-24.09517	-27.35658	-26.68156	-26.83203	-28.28074	-26.20531	-26.65540	-27.31099	-27.15267	-27.37957	-27.71210	-27.22655	-26.50879	-27.99257	-25.82118	-26.23830	-26.95754	-27.06628	-28.01034	-25.41411	-27.77043	-26.99596	-27.43275	-27.27045	-27.70466
16000	3	-25.68194	-25.35256	-26.27485	-24.93455	-25.96874	-25.70877	-26.60726	-26.27719	-27.03849	-25.38051	-26.18166	-25.94458	-25.56614	-26.64998	-24.90335	-25.44934	-25.41981	-26.06196	-26.93925	-24.09724	-27.37272	-26.70507	-26.84707	-28.29688	-26.23161	-26.67590	-27.31326	-27.17498	-27.39550	-27.71994	-27.24316	-26.53100	-28.00919	-25.84269	-26.24798	-26.97905	-27.08132	-28.02694	-25.42911	-27.79366	-26.99796	-27.44041	-27.29796	-27.72325
17000	3	-25.69685	-25.36671	-26.28975	-24.94750	-25.98414	-25.73061	-26.60954	-26.29778	-27.04584	-25.40089	-26.18375	-25.96423	-25.58159	-26.65725	-24.91771	-25.46240	-25.42194	-26.06970	-26.95416	-24.10090	-27.38763	-26.72692	-26.86122	-28.31179	-26.25555	-26.69389	-27.31553	-27.19557	-27.41041	-27.72728	-27.25856	-26.55138	-28.02459	-25.86151	-26.25506	-26.99870	-27.09547	-28.04240	-25.44312	-27.81527	-27.00005	-27.44768	-27.32335	-27.73948
18000	3	-25.71086	-25.38005	-26.30364	-24.95983	-25.99852	-25.75092	-26.61175	-26.31688	-27.05282	-25.41964	-26.18595	-25.98229	-25.59607	-26.66426	-24.93034	-25.47374	-25.42457	-26.07743	-26.96818	-24.10462	-27.40151	-26.74723	-26.87456	-28.32567	-26.27742	-26.70976	-27.31775	-27.21467	-27.42443	-27.73427	-27.27294	-26.57013	-28.03897	-25.87803	-26.26016	-27.01675	-27.10882	-28.05687	-25.45646	-27.83546	-27.00225	-27.45469	-27.34685	-27.75373
19000	3	-25.72409	-25.39245	-26.31668	-24.97149	-26.01211	-25.76967	-26.61346	-26.33466	-27.05952	-25.43667	-26.18806	-25.99897	-25.60981	-26.67105	-24.94094	-25.48366	-25.42658	-26.08526	-26.98140	-24.10531	-27.41456	-26.76597	-26.88696	-28.33872	-26.29737	-26.72380	-27.31945	-27.23245	-27.43765	-27.74096	-27.28653	-26.58716	-28.05255	-25.89249	-26.26364	-27.03344	-27.12122	-28.07045	-25.46959	-27.85437	-27.00436	-27.46149	-27.36866	-27.76625
20000	3	-25.73667	-25.40432	-26.32902	-24.98277	-26.02496	-25.78726	-26.61537	-26.35134	-27.06606	-25.45252	-26.19047	-26.01452	-25.62286	-26.67777	-24.95055	-25.49253	-25.42933	-26.09314	-26.99398	-24.10741	-27.42689	-26.78356	-26.89883	-28.35105	-26.31578	-26.73642	-27.32137	-27.24913	-27.45024	-27.74751	-27.29938	-26.60301	-28.06541	-25.90543	-26.26615	-27.04898	-27.13308	-28.08328	-25.48212	-27.87220	-27.00677	-27.46820	-27.38903	-27.77748
21000	3	-25.74871	-25.41574	-26.34075	-24.99374	-26.03722	-25.80384	-26.61754	-26.36708	-27.07253	-25.46738	-26.19318	-26.02910	-25.63533	-26.68446	-24.95941	-25.50060	-25.43274	-26.10107	-27.00602	-24.11070	-27.43863	-26.80015	-26.91025	-28.36279	-26.33289	-26.74790	-27.32353	-27.26487	-27.46228	-27.75398	-27.31164	-26.61787	-28.07767	-25.91712	-26.26804	-27.06357	-27.14450	-28.09546	-25.49413	-27.88907	-27.00948	-27.47489	-27.40814	-27.78767
22000	3	-25.76028	-25.42678	-26.35198	-25.00445	-26.04896	-25.81955	-26.61997	-26.38200	-27.07895	-25.48138	-26.19621	-26.04287	-25.64731	-26.69113	-24.96771	-25.50806	-25.43674	-26.10905	-27.01759	-24.11495	-27.44986	-26.81585	-26.92129	-28.37402	-26.34886	-26.75844	-27.32596	-27.27979	-27.47385	-27.76040	-27.32338	-26.63187	-28.08941	-25.92781	-26.26955	-27.07734	-27.15554	-28.10707	-25.50571	-27.90510	-27.01251	-27.48157	-27.42613	-27.79702
23000	3	-25.77144	-25.43749	-26.36279	-25.01492	-26.06027	-25.83448	-26.62266	-26.39622	-27.08535	-25.49464	-26.19953	-26.05594	-25.65887	-26.69783	-24.97558	-25.51507	-25.44124	-26.11708	-27.02875	-24.12002	-27.46067	-26.83079	-26.93200	-28.38482	-26.36386	-26.76822	-27.32865	-27.29401	-27.48501	-27.76680	-27.33469	-26.64513	-28.10071	-25.93769	-26.27087	-27.09041	-27.16625	-28.11818	-25.51692	-27.92040	-27.01583	-27.48826	-27.44315	-27.80572
24000	3	-25.78224	-25.44792	-26.37323	-25.02520	-26.07119	-25.84873	-26.62560	-26.40981	-27.09174	-25.50727	-26.20313	-26.06842	-25.67004	-26.70453	-24.98312	-25.52173	-25.44619	-26.12514	-27.03955	-24.12574	-27.47110	-26.84504	-26.94243	-28.39526	-26.37802	-26.77739	-27.33160	-27.30760	-27.49580	-27.77319	-27.34561	-26.65776	-28.11163	-25.94691	-26.27213	-27.10288	-27.17668	-28.12884	-25.52779	-27.93503	-27.01943	-27.49497	-27.45930	-27.81389
25000	3	-25.79272	-25.45810	-26.38335	-25.03530	-26.08177	-25.86238	-26.62879	-26.42286	-27.09813	-25.51935	-26.20698	-26.08037	-25.68091	-26.71126	-24.99042	-25.52813	-25.45151	-26.13322	-27.05003	-24.13202	-27.48122	-26.85869	-26.95261	-28.40538	-26.39145	-26.78607	-27.33478	-27.32066	-27.50628	-27.77958	-27.35619	-26.66984	-28.12222	-25.95560	-26.27342	-27.11483	-27.18686	-28.13910	-25.53836	-27.94907	-27.02328	-27.50169	-27.47468	-27.82165


5000	4	-25.37040	-25.04964	-25.93827	-24.64011	-25.62799	-25.26542	-26.47184	-25.83687	-26.82631	-24.92962	-26.04422	-25.49340	-25.21911	-26.43946	-24.45738	-25.00071	-25.33025	-25.85943	-26.62771	-23.85539	-27.03614	-26.26172	-26.54414	-27.96030	-25.69019	-26.16767	-27.17783	-26.73466	-27.08396	-27.50776	-26.90241	-26.08011	-27.66844	-25.30194	-25.78020	-26.52787	-26.77840	-27.70931	-25.05307	-27.36177	-26.86052	-27.22989	-26.77245	-27.24878
6000	4	-25.41943	-25.09798	-25.99202	-24.68667	-25.68218	-25.33286	-26.50227	-25.90501	-26.86578	-25.00054	-26.07427	-25.56514	-25.27463	-26.47826	-24.53538	-25.08027	-25.32823	-25.88992	-26.67674	-23.82748	-27.08989	-26.32917	-26.59249	-28.01405	-25.77591	-26.25287	-27.20827	-26.80280	-27.13300	-27.54723	-26.95660	-26.15103	-27.72263	-25.39428	-25.87134	-26.59961	-26.82674	-27.75856	-25.09042	-27.42689	-26.89057	-27.26869	-26.85261	-27.32809
7000	4	-25.46022	-25.13683	-26.03670	-24.72121	-25.72716	-25.39044	-26.52097	-25.96277	-26.89508	-25.06032	-26.09054	-25.62538	-25.31971	-26.50552	-24.59764	-25.14458	-25.30922	-25.90609	-26.71753	-23.78255	-27.13457	-26.38674	-26.63134	-28.05873	-25.84862	-26.32410	-27.22697	-26.86057	-27.17379	-27.57653	-27.00158	-26.21081	-27.76760	-25.47109	-25.94501	-26.65985	-26.86560	-27.80010	-25.11712	-27.48265	-26.90684	-27.29595	-26.92133	-27.39438
8000	4	-25.49434	-25.16799	-26.07375	-24.74647	-25.76446	-25.44004	-26.52957	-26.01194	-26.91567	-25.11092	-26.09564	-25.67595	-25.35623	-26.52320	-24.64644	-25.19549	-25.28343	-25.91239	-26.75165	-23.75485	-27.17162	-26.43634	-26.66250	-28.09578	-25.91059	-26.38317	-27.23557	-26.90973	-27.20791	-27.59711	-27.03888	-26.26141	-27.80491	-25.53463	-26.00241	-26.71042	-26.89676	-27.83551	-25.13866	-27.53085	-26.91194	-27.31364	-26.98074	-27.44904
9000	4	-25.52293	-25.19304	-26.10424	-24.76501	-25.79523	-25.48293	-26.53047	-26.05370	-26.92922	-25.15369	-26.09291	-25.71815	-25.38567	-26.53356	-24.68377	-25.23448	-25.25765	-25.91290	-26.78024	-23.73911	-27.20212	-26.47924	-26.68755	-28.12628	-25.96331	-26.43126	-27.23646	-26.95150	-27.23650	-27.61066	-27.06965	-26.30418	-27.83567	-25.58639	-26.04442	-26.75262	-26.92180	-27.86587	-25.15669	-27.57265	-26.90921	-27.32400	-27.03225	-27.49302
10000	4	-25.54700	-25.21341	-26.12917	-24.77895	-25.82053	-25.52013	-26.52630	-26.08910	-26.93752	-25.18978	-26.08558	-25.75312	-25.40943	-26.53886	-24.71168	-25.26323	-25.23523	-25.91064	-26.80431	-23.73189	-27.22704	-26.51643	-26.70792	-28.15120	-26.00796	-26.46954	-27.23229	-26.98689	-27.26056	-27.61897	-27.09495	-26.34026	-27.86097	-25.62772	-26.07262	-26.78759	-26.94217	-27.89200	-25.17225	-27.60899	-26.90188	-27.32929	-27.07692	-27.52742
11000	4	-25.56716	-25.22962	-26.14929	-24.78926	-25.84117	-25.55208	-26.51823	-26.11881	-26.94171	-25.21954	-26.07476	-25.78164	-25.42862	-26.54052	-24.73021	-25.28293	-25.21355	-25.90742	-26.82447	-23.71509	-27.24717	-26.54839	-26.72413	-28.17133	-26.04520	-26.49876	-27.22422	-27.01660	-27.28073	-27.62315	-27.11559	-26.37002	-27.88161	-25.65940	-26.08825	-26.81610	-26.95838	-27.91441	-25.18610	-27.64044	-26.89106	-27.33095	-27.11541	-27.55290
12000	4	-25.58434	-25.24317	-26.16566	-24.79770	-25.85818	-25.57978	-26.50889	-26.14389	-26.94357	-25.24434	-26.06341	-25.80498	-25.44437	-26.54044	-24.74265	-25.29585	-25.19654	-25.90464	-26.84165	-23.70563	-27.26353	-26.57609	-26.73768	-28.18769	-26.07627	-26.52066	-27.21489	-27.04168	-27.29791	-27.62502	-27.13260	-26.39483	-27.89862	-25.68332	-26.09456	-26.83944	-26.97193	-27.93382	-25.19863	-27.66784	-26.87971	-27.33087	-27.14867	-27.57128
13000	4	-25.59923	-25.25491	-26.17915	-24.80521	-25.87240	-25.60394	-26.49964	-26.16523	-26.94425	-25.26514	-26.05278	-25.82419	-25.45762	-26.53976	-24.75085	-25.30384	-25.18407	-25.90297	-26.85654	-23.70181	-27.27702	-26.60025	-26.74942	-28.20118	-26.10223	-26.53676	-27.20564	-27.06302	-27.31280	-27.62570	-27.14682	-26.41563	-27.91285	-25.70109	-26.09433	-26.85866	-26.98367	-27.95078	-25.21031	-27.69185	-26.86908	-27.33020	-27.17751	-27.58412
14000	4	-25.61240	-25.26549	-26.19050	-24.81239	-25.88458	-25.62521	-26.49133	-26.18359	-26.94456	-25.28281	-26.04362	-25.84024	-25.46911	-26.53925	-24.75630	-25.30848	-25.17574	-25.90274	-26.86972	-23.70240	-27.28838	-26.62152	-26.76000	-28.21254	-26.12403	-26.54850	-27.19732	-27.08139	-27.32597	-27.62600	-27.15900	-26.43330	-27.92503	-25.71420	-26.08997	-26.87470	-26.99425	-27.96576	-25.22148	-27.71310	-26.85992	-27.32968	-27.20267	-27.59289
15000	4	-25.62433	-25.27540	-26.20036	-24.81963	-25.89530	-25.64417	-26.48443	-26.19968	-26.94505	-25.29809	-26.03626	-25.85392	-25.47942	-26.53934	-24.76016	-25.31103	-25.17104	-25.90403	-26.88164	-23.70643	-27.29823	-26.64048	-26.76991	-28.22239	-26.14258	-26.55712	-27.19042	-27.09747	-27.33790	-27.62650	-27.16972	-26.44858	-27.93575	-25.72398	-26.08337	-26.88839	-27.00416	-27.97918	-25.23238	-27.73211	-26.85256	-27.32977	-27.22483	-27.59884
16000	4	-25.63537	-25.28497	-26.20920	-24.82717	-25.90503	-25.66132	-26.47914	-26.21406	-26.94606	-25.31161	-26.03081	-25.86590	-25.48900	-26.54028	-24.76323	-25.31246	-25.16946	-25.90679	-26.89268	-23.71320	-27.30708	-26.65762	-26.77948	-28.23124	-26.15863	-26.56364	-27.18513	-27.11185	-27.34894	-27.62751	-27.17945	-26.46210	-27.94547	-25.73147	-26.07591	-26.90037	-27.01373	-27.99138	-25.24318	-27.74935	-26.84710	-27.33072	-27.24457	-27.60299
17000	4	-25.64581	-25.29441	-26.21741	-24.83510	-25.91411	-25.67704	-26.47550	-26.22717	-26.94776	-25.32384	-26.02721	-25.87670	-25.49814	-26.54218	-24.76609	-25.31342	-25.17051	-25.91090	-26.90312	-23.72210	-27.31528	-26.67334	-26.78892	-28.23944	-26.17279	-26.56884	-27.18149	-27.12496	-27.35937	-27.62921	-27.18853	-26.47433	-27.95456	-25.73749	-26.06848	-26.91117	-27.02318	-28.00264	-25.25398	-27.76518	-26.84351	-27.33261	-27.26239	-27.60609
18000	4	-25.65574	-25.30358	-26.22516	-24.84325	-25.92275	-25.69142	-26.47294	-26.23925	-26.95009	-25.33486	-26.02501	-25.88656	-25.50701	-26.54487	-24.76851	-25.31419	-25.17294	-25.91608	-26.91305	-23.73097	-27.32304	-26.68772	-26.79809	-28.24720	-26.18537	-26.57309	-27.17893	-27.13704	-27.36930	-27.63153	-27.19717	-26.48535	-27.96319	-25.74241	-26.06138	-26.92103	-27.03234	-28.01310	-25.26491	-27.77982	-26.84131	-27.33530	-27.27858	-27.60848
19000	4	-25.66505	-25.31178	-26.23248	-24.85104	-25.93099	-25.70401	-26.47001	-26.25025	-26.95266	-25.34409	-26.02321	-25.89545	-25.51563	-26.54791	-24.76924	-25.31454	-25.17436	-25.92193	-26.92236	-23.73558	-27.33036	-26.70032	-26.80629	-28.25452	-26.19624	-26.57630	-27.17600	-27.14804	-27.37861	-27.63411	-27.20541	-26.49458	-27.97144	-25.74598	-26.05418	-26.92992	-27.04054	-28.02274	-25.27613	-27.79325	-26.83951	-27.33835	-27.29316	-27.60994
20000	4	-25.67417	-25.32007	-26.23973	-24.85924	-25.93912	-25.71586	-26.46842	-26.26076	-26.95597	-25.35283	-26.02283	-25.90399	-25.52426	-26.55181	-24.77048	-25.31532	-25.17747	-25.92870	-26.93148	-23.74202	-27.33761	-26.71217	-26.81458	-28.26177	-26.20632	-26.57941	-27.17441	-27.15855	-27.38773	-27.63742	-27.21354	-26.50332	-27.97957	-25.74938	-26.04806	-26.93845	-27.04883	-28.03193	-25.28737	-27.80597	-26.83913	-27.34224	-27.30676	-27.61151
21000	4	-25.68318	-25.32849	-26.24701	-24.86784	-25.94724	-25.72716	-26.46804	-26.27094	-26.95999	-25.36127	-26.02373	-25.91234	-25.53293	-26.55648	-24.77235	-25.31664	-25.18199	-25.93625	-26.94049	-23.74992	-27.34488	-26.72346	-26.82300	-28.26904	-26.21587	-26.58262	-27.17403	-27.16873	-27.39675	-27.64143	-27.22166	-26.51176	-27.98769	-25.75283	-26.04311	-26.94680	-27.05726	-28.04077	-25.29862	-27.81814	-26.84003	-27.34691	-27.31959	-27.61335
22000	4	-25.69213	-25.33705	-26.25436	-24.87677	-25.95539	-25.73802	-26.46875	-26.28089	-26.96463	-25.36954	-26.02572	-25.92061	-25.54169	-26.56181	-24.77484	-25.31854	-25.18768	-25.94444	-26.94944	-23.75898	-27.35223	-26.73432	-26.83156	-28.27639	-26.22505	-26.58606	-27.17474	-27.17868	-27.40569	-27.64607	-27.22981	-26.52003	-27.99584	-25.75646	-26.03931	-26.95507	-27.06582	-28.04935	-25.30989	-27.82987	-26.84202	-27.35225	-27.33182	-27.61556
23000	4	-25.70104	-25.34575	-26.26182	-24.88599	-25.96360	-25.74855	-26.47041	-26.29068	-26.96982	-25.37772	-26.02867	-25.92886	-25.55054	-26.56773	-24.77796	-25.32102	-25.19434	-25.95314	-26.95835	-23.76895	-27.35969	-26.74486	-26.84026	-28.28385	-26.23399	-26.58980	-27.17640	-27.18847	-27.41461	-27.65127	-27.23802	-26.52821	-28.00404	-25.76036	-26.03663	-26.96332	-27.07452	-28.05771	-25.32117	-27.84125	-26.84497	-27.35817	-27.34358	-27.61820
24000	4	-25.70994	-25.35457	-26.26939	-24.89544	-25.97187	-25.75883	-26.47289	-26.30037	-26.97550	-25.38586	-26.03243	-25.93713	-25.55946	-26.57414	-24.78166	-25.32405	-25.20178	-25.96226	-26.96725	-23.77963	-27.36726	-26.75514	-26.84908	-28.29142	-26.24277	-26.59386	-27.17889	-27.19816	-27.42350	-27.65695	-27.24629	-26.53635	-28.01232	-25.76455	-26.03496	-26.97160	-27.08334	-28.06592	-25.33243	-27.85235	-26.84872	-27.36458	-27.35495	-27.62127
25000	4	-25.71882	-25.36350	-26.27707	-24.90508	-25.98022	-25.76891	-26.47609	-26.30999	-26.98158	-25.39400	-26.03687	-25.94545	-25.56848	-26.58097	-24.78590	-25.32760	-25.20986	-25.97169	-26.97613	-23.79085	-27.37495	-26.76522	-26.85801	-28.29910	-26.25145	-26.59825	-27.18209	-27.20778	-27.43238	-27.66303	-27.25464	-26.54449	-28.02067	-25.76906	-26.03424	-26.97992	-27.09226	-28.07398	-25.34365	-27.86320	-26.85317	-27.37140	-27.36601	-27.62478


5000	5	-25.35874	-25.03788	-25.92532	-24.62672	-25.61539	-25.25452	-26.46395	-25.82511	-26.81797	-24.91839	-26.03423	-25.48152	-25.20642	-26.42976	-24.44458	-24.98816	-25.30086	-25.84375	-26.61605	-23.70918	-27.02319	-26.25083	-26.53239	-27.94735	-25.67816	-26.15564	-27.16995	-26.72290	-27.07231	-27.49941	-26.88981	-26.06888	-27.65584	-25.28894	-25.76776	-26.51598	-26.76664	-27.69788	-25.00321	-27.35110	-26.85053	-27.22019	-26.76050	-27.23643
6000	5	-25.40945	-25.08721	-25.98089	-24.67241	-25.67130	-25.32375	-26.49375	-25.89501	-26.85810	-24.99095	-26.06236	-25.55490	-25.26310	-26.46838	-24.52328	-25.06878	-25.28615	-25.87001	-26.66676	-23.69417	-27.07876	-26.32006	-26.58172	-28.00292	-25.76577	-26.24253	-27.19974	-26.79280	-27.12301	-27.53955	-26.94572	-26.14144	-27.71175	-25.38315	-25.86039	-26.58936	-26.81597	-27.74893	-25.03833	-27.41800	-26.87865	-27.25882	-26.84259	-27.31732
7000	5	-25.45098	-25.12591	-26.02632	-24.70474	-25.71694	-25.38226	-26.50977	-25.95357	-26.88652	-25.05136	-26.07454	-25.61570	-25.30814	-26.49375	-24.58454	-25.13276	-25.25693	-25.88090	-26.70829	-23.65829	-27.12419	-26.37856	-26.62042	-28.04835	-25.83939	-26.31428	-27.21576	-26.85136	-27.16454	-27.56797	-26.99136	-26.20185	-27.75738	-25.46067	-25.93412	-26.65017	-26.85467	-27.79149	-25.06332	-27.47473	-26.89084	-27.28419	-26.91237	-27.38388
8000	5	-25.48514	-25.15611	-26.06325	-24.72718	-25.75406	-25.43213	-26.51439	-26.00275	-26.90511	-25.10176	-26.07453	-25.66597	-25.34376	-26.50848	-24.63111	-25.18223	-25.22429	-25.88205	-26.74245	-23.63879	-27.16113	-26.42844	-26.65062	-28.08529	-25.90147	-26.37282	-27.22038	-26.90054	-27.19871	-27.58655	-27.02848	-26.25225	-27.79450	-25.52397	-25.99036	-26.70044	-26.88487	-27.82734	-25.08406	-27.52325	-26.89083	-27.29891	-26.97216	-27.43758
9000	5	-25.51327	-25.17974	-26.09298	-24.74283	-25.78403	-25.47478	-26.51090	-26.04392	-26.91606	-25.14370	-26.06673	-25.70719	-25.37178	-26.51551	-24.66548	-25.21912	-25.19461	-25.87828	-26.77058	-23.63018	-27.19085	-26.47109	-26.67425	-28.11501	-25.95363	-26.41954	-27.21689	-26.94171	-27.22683	-27.59751	-27.05845	-26.29419	-27.82447	-25.57477	-26.03042	-26.74165	-26.90851	-27.85767	-25.10192	-27.56487	-26.88303	-27.30594	-27.02347	-27.47960
10000	5	-25.53654	-25.19855	-26.11671	-24.75419	-25.80814	-25.51135	-26.50261	-26.07829	-26.92164	-25.17853	-26.05503	-25.74075	-25.39386	-26.51763	-24.69023	-25.24552	-25.17046	-25.87283	-26.79385	-23.62923	-27.21459	-26.50766	-26.69306	-28.13875	-25.99723	-26.45590	-27.20860	-26.97609	-27.25011	-27.60309	-27.08256	-26.32902	-27.84859	-25.61472	-26.05638	-26.77521	-26.92731	-27.88345	-25.11785	-27.60063	-26.87133	-27.30807	-27.06750	-27.51133
11000	5	-25.55560	-25.21292	-26.13526	-24.76193	-25.82725	-25.54225	-26.49049	-26.10656	-26.92297	-25.20650	-26.04010	-25.76741	-25.41115	-26.51618	-24.70505	-25.26266	-25.14729	-25.86695	-26.81291	-23.61636	-27.23314	-26.53856	-26.70743	-28.15730	-26.03291	-26.48268	-27.19648	-27.00435	-27.26916	-27.60441	-27.10167	-26.35699	-27.86770	-25.64459	-26.06957	-26.80187	-26.94169	-27.90520	-25.13181	-27.63111	-26.85640	-27.30661	-27.10492	-27.53349
12000	5	-25.57160	-25.22478	-26.14997	-24.76832	-25.84267	-25.56871	-26.47790	-26.13006	-26.92234	-25.22935	-26.02566	-25.78882	-25.42510	-26.51357	-24.71417	-25.27336	-25.12999	-25.86247	-26.82891	-23.61076	-27.24785	-26.56502	-26.71929	-28.17200	-26.06222	-26.50208	-27.18389	-27.02786	-27.28517	-27.60379	-27.11709	-26.37984	-27.88312	-25.66674	-26.07390	-26.82329	-26.95354	-27.92380	-25.14489	-27.65736	-26.84196	-27.30401	-27.13687	-27.54847
13000	5	-25.58536	-25.23508	-26.16188	-24.77432	-25.85540	-25.59158	-26.46624	-26.14984	-26.92103	-25.24824	-26.01291	-25.80621	-25.43678	-26.51102	-24.71965	-25.27966	-25.11809	-25.85993	-26.84267	-23.61073	-27.25976	-26.58788	-26.72959	-28.18391	-26.08639	-26.51590	-27.17223	-27.04763	-27.29893	-27.60247	-27.12982	-26.39873	-27.89585	-25.68298	-26.07237	-26.84067	-26.96384	-27.93988	-25.15750	-27.68014	-26.82921	-27.30145	-27.16431	-27.55814
14000	5	-25.59753	-25.24453	-26.17184	-24.78050	-25.86627	-25.61159	-26.45630	-26.16678	-26.91987	-25.26414	-26.00246	-25.82065	-25.44701	-26.50925	-24.72306	-25.28320	-25.11092	-25.85947	-26.85484	-23.61503	-27.26972	-26.60789	-26.73904	-28.19388	-26.10655	-26.52574	-27.16230	-27.06457	-27.31109	-27.60131	-27.14069	-26.41463	-27.90672	-25.69495	-26.06746	-26.85511	-26.97329	-27.95401	-25.16991	-27.70018	-26.81876	-27.29968	-27.18809	-27.56418
15000	5	-25.60861	-25.25362	-26.18055	-24.78720	-25.87592	-25.62940	-26.44846	-26.18164	-26.91939	-25.27790	-25.99451	-25.83302	-25.45637	-26.50862	-24.72553	-25.28523	-25.10780	-25.86106	-26.86592	-23.62268	-27.27842	-26.62571	-26.74812	-28.20258	-26.12366	-26.53293	-27.15445	-27.07943	-27.32218	-27.60084	-27.15034	-26.42839	-27.91637	-25.70402	-26.06100	-26.86748	-26.98238	-27.96665	-25.18231	-27.71808	-26.81081	-27.29906	-27.20897	-27.56795
16000	5	-25.61900	-25.26266	-26.18851	-24.79456	-25.88483	-25.64554	-26.44278	-26.19503	-26.91987	-25.29016	-25.98901	-25.84400	-25.46530	-26.50931	-24.72781	-25.28666	-25.10807	-25.86450	-26.87631	-23.63295	-27.28638	-26.64185	-26.75717	-28.21054	-26.13853	-26.53848	-27.14878	-27.09282	-27.33256	-27.60132	-27.15925	-26.44065	-27.92527	-25.71124	-26.05423	-26.87847	-26.99142	-27.97817	-25.19479	-27.73434	-26.80531	-27.29975	-27.22759	-27.57047
17000	5	-25.62895	-25.27182	-26.19608	-24.80263	-25.89334	-25.66044	-26.43920	-26.20739	-26.92141	-25.30141	-25.98578	-25.85410	-25.47406	-26.51132	-24.73037	-25.28805	-25.11113	-25.86958	-26.88626	-23.64524	-27.29395	-26.65675	-26.76633	-28.21811	-26.15181	-26.54314	-27.14519	-27.10518	-27.34252	-27.60286	-27.16776	-26.45190	-27.93378	-25.71737	-26.04794	-26.88857	-27.00059	-27.98887	-25.20740	-27.74935	-26.80208	-27.30175	-27.24447	-27.57245
18000	5	-25.63854	-25.28087	-26.20340	-24.81109	-25.90159	-25.67411	-26.43692	-26.21891	-26.92381	-25.31165	-25.98417	-25.86351	-25.48276	-26.51434	-24.73279	-25.28952	-25.11555	-25.87587	-26.89585	-23.65725	-27.30128	-26.67042	-26.77538	-28.22544	-26.16372	-26.54719	-27.14292	-27.11670	-27.35211	-27.60526	-27.17601	-26.46214	-27.94204	-25.72266	-26.04223	-26.89797	-27.00963	-27.99886	-25.22017	-27.76329	-26.80047	-27.30478	-27.25987	-27.57411
19000	5	-25.64755	-25.28890	-26.21038	-24.81916	-25.90955	-25.68596	-26.43420	-26.22942	-26.92651	-25.32010	-25.98292	-25.87203	-25.49130	-26.51775	-24.73350	-25.29066	-25.11864	-25.88276	-26.90486	-23.66450	-27.30825	-26.68227	-26.78341	-28.23241	-26.17399	-26.55031	-27.14020	-27.12722	-27.36111	-27.60796	-27.18397	-26.47059	-27.94999	-25.72667	-26.03642	-26.90649	-27.01766	-28.00805	-25.23311	-27.77607	-26.79922	-27.30819	-27.27372	-27.57501
20000	5	-25.65650	-25.29718	-26.21747	-24.82780	-25.91756	-25.69724	-26.43305	-26.23964	-26.93015	-25.32829	-25.98329	-25.88042	-25.50001	-26.52220	-24.73501	-25.29244	-25.12348	-25.89069	-26.91381	-23.67351	-27.31534	-26.69354	-26.79169	-28.23950	-26.18370	-26.55361	-27.13905	-27.13743	-27.37006	-27.61160	-27.19198	-26.47878	-27.95801	-25.73073	-26.03188	-26.91488	-27.02595	-28.01690	-25.24609	-27.78828	-26.79959	-27.31264	-27.28676	-27.57634
21000	5	-25.66546	-25.30574	-26.22474	-24.83697	-25.92570	-25.70810	-26.43329	-26.24968	-26.93465	-25.33638	-25.98508	-25.88880	-25.50891	-26.52756	-24.73737	-25.29491	-25.12977	-25.89948	-26.92277	-23.68391	-27.32262	-26.70441	-26.80025	-28.24678	-26.19307	-26.55723	-27.13929	-27.14747	-27.37902	-27.61610	-27.20013	-26.48687	-27.96615	-25.73501	-26.02861	-26.92327	-27.03451	-28.02550	-25.25911	-27.80007	-26.80138	-27.31799	-27.29919	-27.57821
22000	5	-25.67445	-25.31455	-26.23222	-24.84655	-25.93400	-25.71866	-26.43474	-26.25963	-26.93988	-25.34446	-25.98806	-25.89726	-25.51800	-26.53368	-24.74054	-25.29806	-25.13722	-25.90894	-26.93176	-23.69536	-27.33009	-26.71497	-26.80905	-28.25425	-26.20224	-26.56125	-27.14073	-27.15742	-27.38802	-27.62133	-27.20842	-26.49495	-27.97445	-25.73961	-26.02655	-26.93172	-27.04331	-28.03392	-25.27213	-27.81154	-26.80436	-27.32411	-27.31116	-27.58067
23000	5	-25.68349	-25.32357	-26.23990	-24.85648	-25.94245	-25.72902	-26.43723	-26.26954	-26.94575	-25.35260	-25.99205	-25.90581	-25.52727	-26.54045	-24.74445	-25.30186	-25.14561	-25.91894	-26.94080	-23.70763	-27.33777	-26.72532	-26.81808	-28.26193	-26.21130	-26.56569	-27.14322	-27.16734	-27.39706	-27.62720	-27.21687	-26.50309	-27.98289	-25.74455	-26.02563	-26.94028	-27.05233	-28.04222	-25.28512	-27.82277	-26.80835	-27.33088	-27.32278	-27.58372
24000	5	-25.69258	-25.33277	-26.24777	-24.86669	-25.95104	-25.73921	-26.44059	-26.27944	-26.95216	-25.36081	-25.99688	-25.91448	-25.53667	-26.54775	-24.74903	-25.30625	-25.15474	-25.92934	-26.94989	-23.72050	-27.34565	-26.73552	-26.82728	-28.26981	-26.22032	-26.57054	-27.14658	-27.17723	-27.40614	-27.63360	-27.22546	-26.51130	-27.99148	-25.74985	-26.02572	-26.94895	-27.06154	-28.05041	-25.29804	-27.83379	-26.81318	-27.33818	-27.33412	-27.58733
25000	5	-25.70169	-25.34213	-26.25582	-24.87710	-25.95975	-25.74929	-26.44470	-26.28934	-26.95900	-25.36913	-26.00242	-25.92327	-25.54621	-26.55547	-24.75421	-25.31116	-25.16446	-25.94004	-26.95900	-23.73381	-27.35370	-26.74559	-26.83664	-28.27786	-26.22932	-26.57579	-27.15069	-27.18713	-27.41526	-27.64045	-27.23417	-26.51962	-28.00020	-25.75550	-26.02673	-26.95773	-27.07089	-28.05852	-25.31088	-27.84465	-26.81871	-27.34591	-27.34523	-27.59145


5000	6	-25.34031	-25.01983	-25.90537	-24.60872	-25.59604	-25.23798	-26.45380	-25.80773	-26.80719	-24.90162	-26.02211	-25.46427	-25.18769	-26.41749	-24.42742	-24.97154	-25.28252	-25.82828	-26.59762	-23.67073	-27.00325	-26.23429	-26.51434	-27.92740	-25.66057	-26.13880	-27.15979	-26.70552	-27.05387	-27.48863	-26.87046	-26.05211	-27.63649	-25.27171	-25.75210	-26.49874	-26.74859	-27.67927	-24.96886	-27.33410	-26.83841	-27.20793	-26.74244	-27.21857
6000	6	-25.39406	-25.07205	-25.96420	-24.65694	-25.65512	-25.31008	-26.48584	-25.88052	-26.84999	-24.97701	-26.05235	-25.54048	-25.24733	-26.45868	-24.50875	-25.05478	-25.26825	-25.85632	-26.65137	-23.66122	-27.06207	-26.30639	-26.56656	-27.98623	-25.75104	-26.22846	-27.19183	-26.77831	-27.10762	-27.53144	-26.92954	-26.12749	-27.69556	-25.36870	-25.84745	-26.57495	-26.80081	-27.73342	-25.00458	-27.40395	-26.86865	-27.24911	-26.82748	-27.30233
7000	6	-25.43774	-25.11271	-26.01196	-24.69088	-25.70300	-25.37061	-26.50294	-25.94113	-26.88004	-25.03938	-26.06548	-25.60329	-25.29440	-26.48554	-24.57175	-25.12072	-25.23930	-25.86803	-26.69505	-23.62914	-27.10984	-26.36692	-26.60722	-28.03399	-25.82670	-26.30227	-27.20893	-26.83892	-27.15130	-27.56149	-26.97742	-26.18987	-27.74345	-25.44832	-25.92356	-26.63776	-26.84147	-27.77819	-25.02877	-27.46277	-26.88177	-27.27597	-26.89935	-27.37088
8000	6	-25.47347	-25.14430	-26.05066	-24.71440	-25.74179	-25.42197	-26.50795	-25.99185	-26.89962	-25.09121	-26.06577	-25.65508	-25.33149	-26.50111	-24.61959	-25.17196	-25.20708	-25.86963	-26.73078	-23.61264	-27.14853	-26.41828	-26.63881	-28.07269	-25.89033	-26.36255	-27.21394	-26.88964	-27.18704	-27.58107	-27.01621	-26.24170	-27.78224	-25.51346	-25.98241	-26.68955	-26.87306	-27.81567	-25.04912	-27.51282	-26.88207	-27.29154	-26.96069	-27.42608
9000	6	-25.50279	-25.16896	-26.08177	-24.73086	-25.77307	-25.46576	-26.50449	-26.03426	-26.91121	-25.13423	-26.05802	-25.69756	-25.36063	-26.50866	-24.65503	-25.21068	-25.17805	-25.86622	-26.76010	-23.60652	-27.17965	-26.46207	-26.66347	-28.10381	-25.94379	-26.41094	-27.21049	-26.93205	-27.21636	-27.59265	-27.04749	-26.28472	-27.81351	-25.56612	-26.02561	-26.73203	-26.89772	-27.84727	-25.06704	-27.55560	-26.87432	-27.29909	-27.01323	-27.46930
10000	6	-25.52701	-25.18858	-26.10667	-24.74290	-25.79826	-25.50325	-26.49615	-26.06970	-26.91725	-25.16994	-26.04636	-25.73226	-25.38366	-26.51119	-24.68081	-25.23913	-25.15473	-25.86122	-26.78432	-23.60773	-27.20454	-26.49955	-26.68309	-28.12870	-25.98857	-26.44903	-27.20215	-26.96749	-27.24058	-27.59870	-27.07268	-26.32043	-27.83871	-25.60810	-26.05533	-26.76673	-26.91734	-27.87405	-25.08344	-27.59228	-26.86266	-27.30162	-27.05828	-27.50211
11000	6	-25.54684	-25.20362	-26.12624	-24.75123	-25.81832	-25.53491	-26.48394	-26.09894	-26.91895	-25.19864	-26.03148	-25.76002	-25.40179	-26.51010	-24.69665	-25.25858	-25.13237	-25.85582	-26.80415	-23.59663	-27.22411	-26.53122	-26.69813	-28.14827	-26.02539	-26.47769	-27.18993	-26.99673	-27.26041	-27.60039	-27.09274	-26.34913	-27.85876	-25.64025	-26.07283	-26.79449	-26.93238	-27.89662	-25.09767	-27.62352	-26.84778	-27.30053	-27.09659	-27.52530
12000	6	-25.56353	-25.21608	-26.14189	-24.75823	-25.83462	-25.56205	-26.47138	-26.12339	-26.91872	-25.22218	-26.01722	-25.78255	-25.41656	-26.50792	-24.70689	-25.27182	-25.11600	-25.85196	-26.82084	-23.59273	-27.23977	-26.55836	-26.71059	-28.16393	-26.05586	-26.49914	-27.17738	-27.02118	-27.27709	-27.60017	-27.10904	-26.37267	-27.87507	-25.66489	-26.08176	-26.81702	-26.94484	-27.91592	-25.11143	-27.65041	-26.83352	-27.29835	-27.12940	-27.54133
13000	6	-25.57792	-25.22698	-26.15472	-24.76488	-25.84820	-25.58555	-26.45990	-26.14411	-26.91787	-25.24175	-26.00482	-25.80110	-25.42907	-26.50589	-24.71359	-25.28079	-25.10512	-25.85014	-26.83523	-23.59433	-27.25259	-26.58186	-26.72149	-28.17675	-26.08125	-26.51511	-27.16589	-27.04191	-27.29148	-27.59932	-27.12262	-26.39223	-27.88865	-25.68380	-26.08488	-26.83556	-26.95574	-27.93263	-25.12504	-27.67379	-26.82112	-27.29632	-27.15768	-27.55212
14000	6	-25.59068	-25.23704	-26.16559	-24.77176	-25.85992	-25.60619	-26.45028	-26.16202	-26.91725	-25.25834	-25.99485	-25.81674	-25.44014	-26.50473	-24.71830	-25.28707	-25.09903	-25.85052	-26.84799	-23.60018	-27.26346	-26.60250	-26.73154	-28.18762	-26.10267	-26.52717	-27.15627	-27.05982	-27.30425	-27.59870	-27.13434	-26.40883	-27.90036	-25.69854	-26.08448	-26.85121	-26.96580	-27.94734	-25.13869	-27.69440	-26.81115	-27.29516	-27.18231	-27.55934
15000	6	-25.60236	-25.24674	-26.17519	-24.77919	-25.87042	-25.62464	-26.44287	-26.17788	-26.91738	-25.27283	-25.98748	-25.83035	-25.45037	-26.50479	-24.72214	-25.29184	-25.09701	-25.85299	-26.85967	-23.60935	-27.27307	-26.62095	-26.74125	-28.19723	-26.12110	-26.53660	-27.14886	-27.07567	-27.31593	-27.59883	-27.14484	-26.42332	-27.91086	-25.71039	-26.08229	-26.86481	-26.97550	-27.96054	-25.15248	-27.71286	-26.80378	-27.29522	-27.20406	-27.56434
16000	6	-25.61333	-25.25641	-26.18405	-24.78730	-25.88018	-25.64143	-26.43771	-26.19227	-26.91852	-25.28584	-25.98264	-25.84259	-25.46017	-26.50621	-24.72582	-25.29593	-25.09838	-25.85736	-26.87064	-23.62107	-27.28192	-26.63774	-26.75092	-28.20608	-26.13732	-26.54436	-27.14370	-27.09006	-27.32690	-27.59996	-27.15460	-26.43633	-27.92062	-25.72035	-26.07950	-26.87706	-26.98517	-27.97261	-25.16647	-27.72969	-26.79894	-27.29664	-27.22357	-27.56811
17000	6	-25.62387	-25.26621	-26.19251	-24.79613	-25.88953	-25.65698	-26.43470	-26.20564	-26.92074	-25.29788	-25.98011	-25.85395	-25.46983	-26.50897	-24.72979	-25.29989	-25.10254	-25.86336	-26.88119	-23.63475	-27.29038	-26.65329	-26.76072	-28.21454	-26.15195	-26.55117	-27.14069	-27.10343	-27.33744	-27.60219	-27.16395	-26.44836	-27.92998	-25.72915	-26.07687	-26.88842	-26.99498	-27.98383	-25.18063	-27.74527	-26.79641	-27.29940	-27.24136	-27.57135
18000	6	-25.63404	-25.27589	-26.20072	-24.80535	-25.89863	-25.67131	-26.43302	-26.21817	-26.92383	-25.30890	-25.97921	-25.86461	-25.47941	-26.51276	-24.73361	-25.30383	-25.10801	-25.87058	-26.89135	-23.64808	-27.29859	-26.66762	-26.77040	-28.22275	-26.16523	-26.55731	-27.13902	-27.11596	-27.34761	-27.60528	-27.17305	-26.45939	-27.93908	-25.73700	-26.07453	-26.89907	-27.00465	-27.99435	-25.19491	-27.75979	-26.79551	-27.30320	-27.25768	-27.57425
19000	6	-25.64362	-25.28453	-26.20857	-24.81416	-25.90742	-25.68382	-26.43090	-26.22970	-26.92722	-25.31814	-25.97867	-25.87438	-25.48883	-26.51693	-24.73565	-25.30735	-25.11210	-25.87837	-26.90093	-23.65659	-27.30644	-26.68013	-26.77904	-28.23060	-26.17685	-26.56246	-27.13689	-27.12749	-27.35718	-27.60867	-27.18184	-26.46863	-27.94787	-25.74351	-26.07189	-26.90885	-27.01330	-28.00406	-25.20921	-27.77316	-26.79497	-27.30737	-27.27246	-27.57640
20000	6	-25.65313	-25.29343	-26.21652	-24.82353	-25.91625	-25.69576	-26.43036	-26.24091	-26.93156	-25.32713	-25.97976	-25.88399	-25.49840	-26.52213	-24.73849	-25.31138	-25.11792	-25.88717	-26.91045	-23.66680	-27.31439	-26.69207	-26.78794	-28.23855	-26.18790	-26.56770	-27.13635	-27.13870	-27.36670	-27.61300	-27.19067	-26.47762	-27.95670	-25.74993	-26.07024	-26.91846	-27.02220	-28.01342	-25.22357	-27.78596	-26.79606	-27.31257	-27.28642	-27.57895
21000	6	-25.66265	-25.30259	-26.22462	-24.83341	-25.92520	-25.70728	-26.43121	-26.25193	-26.93673	-25.33601	-25.98224	-25.89357	-25.50814	-26.52822	-24.74212	-25.31597	-25.12514	-25.89681	-26.91996	-23.67833	-27.32249	-26.70359	-26.79710	-28.24665	-26.19857	-26.57316	-27.13720	-27.14972	-27.37621	-27.61818	-27.19962	-26.48650	-27.96564	-25.75645	-26.06962	-26.92803	-27.03135	-28.02252	-25.23794	-27.79835	-26.79854	-27.31866	-27.29977	-27.58200
22000	6	-25.67218	-25.31198	-26.23290	-24.84368	-25.93426	-25.71850	-26.43326	-26.26283	-26.94262	-25.34487	-25.98591	-25.90317	-25.51804	-26.53505	-24.74650	-25.32112	-25.13348	-25.90708	-26.92949	-23.69086	-27.33077	-26.71481	-26.80649	-28.25493	-26.20900	-26.57891	-27.13925	-27.16062	-27.38575	-27.62407	-27.20868	-26.49536	-27.97471	-25.76313	-26.06999	-26.93763	-27.04074	-28.03143	-25.25229	-27.81040	-26.80220	-27.32549	-27.31265	-27.58560
23000	6	-25.68174	-25.32157	-26.24135	-24.85427	-25.94346	-25.72949	-26.43633	-26.27366	-26.94912	-25.35377	-25.99056	-25.91283	-25.52809	-26.54251	-24.75158	-25.32678	-25.14272	-25.91785	-26.93905	-23.70415	-27.33923	-26.72580	-26.81608	-28.26339	-26.21928	-26.58498	-27.14232	-27.17145	-27.39531	-27.63057	-27.21788	-26.50426	-27.98390	-25.77005	-26.07130	-26.94729	-27.05033	-28.04020	-25.26657	-27.82220	-26.80686	-27.33294	-27.32514	-27.58973
24000	6	-25.69132	-25.33131	-26.24997	-24.86511	-25.95276	-25.74031	-26.44026	-26.28443	-26.95612	-25.36272	-25.99602	-25.92255	-25.53824	-26.55045	-24.75727	-25.33292	-25.15265	-25.92899	-26.94863	-23.71798	-27.34784	-26.73662	-26.82582	-28.27200	-26.22945	-26.59137	-27.14625	-27.18222	-27.40489	-27.63757	-27.22718	-26.51321	-27.99320	-25.77720	-26.07344	-26.95701	-27.06007	-28.04885	-25.28075	-27.83379	-26.81232	-27.34089	-27.33733	-27.59437
25000	6	-25.70092	-25.34118	-26.25872	-24.87613	-25.96215	-25.75100	-26.44491	-26.29517	-26.96354	-25.37175	-26.00215	-25.93234	-25.54850	-26.55880	-24.76351	-25.33948	-25.16312	-25.94038	-26.95823	-23.73220	-27.35660	-26.74730	-26.83569	-28.28075	-26.23957	-26.59806	-27.15090	-27.19296	-27.41449	-27.64499	-27.23657	-26.52224	-28.00260	-25.78458	-26.07633	-26.96680	-27.06995	-28.05740	-25.29479	-27.84520	-26.81845	-27.34923	-27.34927	-27.59948


5000	7	-25.31153	-24.99150	-25.87576	-24.58067	-25.56667	-25.21329	-26.43945	-25.78207	-26.79364	-24.87718	-26.00456	-25.43974	-25.15931	-26.40133	-24.40301	-24.94828	-25.25477	-25.80529	-26.56884	-23.61644	-26.97363	-26.20959	-26.48601	-27.89779	-25.63564	-26.11571	-27.14544	-26.67986	-27.02510	-27.47509	-26.84109	-26.02767	-27.60712	-25.24790	-25.73106	-26.47421	-26.72026	-27.65047	-24.84512	-27.30156	-26.82086	-27.19177	-26.71785	-27.19476
6000	7	-25.37002	-25.04817	-25.93943	-24.63260	-25.63039	-25.28980	-26.47458	-25.85908	-26.84003	-24.95685	-26.03754	-25.51997	-25.22300	-26.44572	-24.48822	-25.03482	-25.23990	-25.83373	-26.62733	-23.61127	-27.03731	-26.28610	-26.54268	-27.96146	-25.73043	-26.20939	-27.18057	-26.75687	-27.08358	-27.52147	-26.90481	-26.10733	-27.67084	-25.34911	-25.83032	-26.55444	-26.77694	-27.70955	-24.86785	-27.37645	-26.85384	-27.23616	-26.80729	-27.28259
7000	7	-25.41696	-25.09173	-25.99055	-24.66859	-25.68139	-25.35334	-26.49272	-25.92253	-26.87188	-25.02207	-26.05124	-25.58537	-25.27246	-26.47375	-24.55350	-25.10245	-25.20974	-25.84378	-26.67427	-23.58233	-27.08842	-26.34965	-26.58624	-28.01258	-25.80902	-26.28596	-27.19872	-26.82032	-27.13053	-27.55333	-26.95581	-26.17256	-27.72184	-25.43166	-25.90938	-26.61984	-26.82049	-27.75776	-24.87343	-27.43878	-26.86754	-27.26419	-26.88212	-27.35379
8000	7	-25.45499	-25.12519	-26.03158	-24.69319	-25.72227	-25.40680	-26.49745	-25.97517	-26.89204	-25.07580	-26.05088	-25.63880	-25.31082	-26.48921	-24.60263	-25.15443	-25.17666	-25.84303	-26.71230	-23.56860	-27.12945	-26.40311	-26.61970	-28.05361	-25.87470	-26.34826	-27.20344	-26.87296	-27.16856	-27.57349	-26.99669	-26.22629	-27.76271	-25.49899	-25.97089	-26.67327	-26.85395	-27.79769	-24.88050	-27.49129	-26.86718	-27.27964	-26.94548	-27.41065
9000	7	-25.48592	-25.15107	-26.06433	-24.71019	-25.75492	-25.45205	-26.49305	-26.01889	-26.90349	-25.12007	-26.04202	-25.68230	-25.34056	-26.49599	-24.63876	-25.19345	-25.14734	-25.83739	-26.74323	-23.56495	-27.16221	-26.44835	-26.64558	-28.08637	-25.92963	-26.39828	-27.19904	-26.91668	-27.19949	-27.58494	-27.02934	-26.27056	-27.79536	-25.55348	-26.01691	-26.71677	-26.87983	-27.83100	-24.88926	-27.53578	-26.85832	-27.28643	-26.99937	-27.45488
10000	7	-25.51129	-25.17150	-26.09039	-24.72255	-25.78102	-25.49054	-26.48359	-26.05523	-26.90907	-25.15658	-26.02927	-25.71763	-25.36379	-26.49756	-24.66496	-25.22215	-25.12421	-25.83060	-26.76860	-23.56842	-27.18826	-26.48685	-26.66601	-28.11242	-25.97549	-26.43781	-27.18959	-26.95302	-27.22486	-27.59052	-27.05544	-26.30707	-27.82146	-25.59715	-26.04976	-26.75210	-26.90026	-27.85900	-24.89961	-27.57361	-26.84557	-27.28799	-27.04530	-27.48828
11000	7	-25.53199	-25.18713	-26.11084	-24.73123	-25.80170	-25.52291	-26.47042	-26.08514	-26.91024	-25.18580	-26.01361	-25.74583	-25.38196	-26.49561	-24.68114	-25.24198	-25.10258	-25.82391	-26.78930	-23.55975	-27.20872	-26.51922	-26.68164	-28.13288	-26.01320	-26.46797	-27.17641	-26.98293	-27.24556	-27.59168	-27.07612	-26.33629	-27.84214	-25.63106	-26.07095	-26.78030	-26.91589	-27.88243	-24.90706	-27.60562	-26.82991	-27.28604	-27.08420	-27.51190
12000	7	-25.54936	-25.20009	-26.12723	-24.73864	-25.81849	-25.55056	-26.45719	-26.11014	-26.90960	-25.20972	-25.99895	-25.76875	-25.39676	-26.49282	-24.69183	-25.25590	-25.08724	-25.81926	-26.80667	-23.55813	-27.22510	-26.54687	-26.69460	-28.14926	-26.04448	-26.49100	-27.16318	-27.00793	-27.26292	-27.59104	-27.09291	-26.36021	-27.85893	-25.65758	-26.08388	-26.80322	-26.92885	-27.90235	-24.91643	-27.63301	-26.81525	-27.28325	-27.11739	-27.52835
13000	7	-25.56433	-25.21147	-26.14071	-24.74579	-25.83250	-25.57447	-26.44536	-26.13138	-26.90851	-25.22961	-25.98649	-25.78772	-25.40936	-26.49045	-24.69914	-25.26588	-25.07758	-25.81711	-26.82164	-23.56192	-27.23858	-26.57078	-26.70598	-28.16274	-26.07064	-26.50868	-27.15135	-27.02917	-27.27790	-27.58996	-27.10692	-26.38010	-27.87295	-25.67850	-26.09117	-26.82219	-26.94023	-27.91954	-24.92745	-27.65674	-26.80279	-27.28088	-27.14596	-27.53962
14000	7	-25.57763	-25.22202	-26.15221	-24.75325	-25.84465	-25.59547	-26.43569	-26.14981	-26.90785	-25.24654	-25.97676	-25.80385	-25.42062	-26.48921	-24.70464	-25.27346	-25.07282	-25.81747	-26.83495	-23.56986	-27.25008	-26.59178	-26.71653	-28.17424	-26.09288	-26.52254	-27.14168	-27.04760	-27.29120	-27.58930	-27.11907	-26.39703	-27.88510	-25.69533	-26.09494	-26.83832	-26.95078	-27.93464	-24.93983	-27.67760	-26.79306	-27.27964	-27.17083	-27.54744
15000	7	-25.58983	-25.23226	-26.16245	-24.76135	-25.85561	-25.61427	-26.42846	-26.16622	-26.90813	-25.26140	-25.96984	-25.81804	-25.43115	-26.48941	-24.70940	-25.27975	-25.07218	-25.82019	-26.84714	-23.58101	-27.26033	-26.61058	-26.72677	-28.18449	-26.11216	-26.53383	-27.13445	-27.06401	-27.30340	-27.58958	-27.13003	-26.41189	-27.89606	-25.70935	-26.09679	-26.85250	-26.96102	-27.94818	-24.95332	-27.69628	-26.78614	-27.27985	-27.19283	-27.55314
16000	7	-25.60133	-25.24250	-26.17197	-24.77020	-25.86587	-25.63143	-26.42368	-26.18121	-26.90955	-25.27484	-25.96562	-25.83093	-25.44135	-26.49115	-24.71412	-25.28550	-25.07496	-25.82499	-26.85864	-23.59461	-27.26984	-26.62774	-26.73701	-28.19400	-26.12928	-26.54349	-27.12967	-27.07900	-27.31489	-27.59100	-27.14029	-26.42533	-27.90631	-25.72150	-26.09786	-26.86540	-26.97126	-27.96057	-24.96768	-27.71331	-26.78192	-27.28158	-27.21262	-27.55771
17000	7	-25.61240	-25.25290	-26.18110	-24.77980	-25.87576	-25.64737	-26.42118	-26.19522	-26.91218	-25.28735	-25.96382	-25.84302	-25.45148	-26.49436	-24.71920	-25.29119	-25.08051	-25.83155	-26.86971	-23.61008	-27.27898	-26.64368	-26.74740	-28.20313	-26.14485	-26.55219	-27.12717	-27.09301	-27.32596	-27.59363	-27.15018	-26.43784	-27.91621	-25.73247	-26.09886	-26.87749	-26.98166	-27.97212	-24.98271	-27.72911	-26.78012	-27.28479	-27.23072	-27.56183
18000	7	-25.62310	-25.26319	-26.19001	-24.78983	-25.88542	-25.66212	-26.42011	-26.20842	-26.91575	-25.29890	-25.96375	-25.85445	-25.46160	-26.49868	-24.72418	-25.29690	-25.08736	-25.83937	-26.88042	-23.62514	-27.28788	-26.65842	-26.75770	-28.21204	-26.15911	-26.56020	-27.12610	-27.10621	-27.33667	-27.59720	-27.15984	-26.44939	-27.92587	-25.74248	-26.09994	-26.88892	-26.99195	-27.98297	-24.99788	-27.74389	-26.78005	-27.28911	-27.24741	-27.56570
19000	7	-25.63326	-25.27249	-26.19861	-24.79951	-25.89484	-25.67508	-26.41869	-26.22066	-26.91966	-25.30874	-25.96412	-25.86506	-25.47158	-26.50341	-24.72747	-25.30219	-25.09289	-25.84772	-26.89057	-23.63541	-27.29649	-26.67139	-26.76700	-28.22065	-26.17180	-26.56730	-27.12468	-27.11845	-27.34682	-27.60111	-27.16926	-26.45923	-27.93528	-25.75119	-26.10066	-26.89952	-27.00125	-27.99305	-25.01229	-27.75755	-26.78042	-27.29384	-27.26263	-27.56894
20000	7	-25.64336	-25.28205	-26.20732	-24.80976	-25.90431	-25.68750	-26.41889	-26.23260	-26.92454	-25.31836	-25.96614	-25.87552	-25.48175	-26.50921	-24.73155	-25.30797	-25.10008	-25.85713	-26.90067	-23.64727	-27.30519	-26.68381	-26.77656	-28.22935	-26.18392	-26.57441	-27.12488	-27.13039	-27.35692	-27.60599	-27.17873	-26.46885	-27.94476	-25.75973	-26.10212	-26.90999	-27.01082	-28.00278	-25.02710	-27.77068	-26.78244	-27.29964	-27.27707	-27.57259
21000	7	-25.65345	-25.29187	-26.21617	-24.82049	-25.91390	-25.69953	-26.42051	-26.24435	-26.93028	-25.32790	-25.96956	-25.88596	-25.49210	-26.51591	-24.73641	-25.31427	-25.10862	-25.86738	-26.91076	-23.66036	-27.31405	-26.69583	-26.78638	-28.23821	-26.19567	-26.58167	-27.12650	-27.14214	-27.36701	-27.61173	-27.18832	-26.47839	-27.95434	-25.76828	-26.10438	-26.92043	-27.02064	-28.01228	-25.04215	-27.78341	-26.78586	-27.30635	-27.29093	-27.57674
22000	7	-25.66355	-25.30191	-26.22519	-24.83159	-25.92360	-25.71126	-26.42333	-26.25597	-26.93674	-25.33743	-25.97414	-25.89642	-25.50263	-26.52337	-24.74200	-25.32106	-25.11821	-25.87827	-26.92086	-23.67436	-27.32306	-26.70757	-26.79642	-28.24722	-26.20716	-26.58913	-27.12932	-27.15376	-27.37711	-27.61819	-27.19802	-26.48792	-27.96405	-25.77691	-26.10741	-26.93089	-27.03067	-28.02159	-25.05735	-27.79583	-26.79044	-27.31380	-27.30432	-27.58141
23000	7	-25.67367	-25.31214	-26.23436	-24.84299	-25.93342	-25.72278	-26.42716	-26.26752	-26.94381	-25.34700	-25.97968	-25.90692	-25.51330	-26.53143	-24.74825	-25.32831	-25.12863	-25.88964	-26.93098	-23.68901	-27.33224	-26.71908	-26.80665	-28.25639	-26.21848	-26.59684	-27.13315	-27.16531	-27.38723	-27.62526	-27.20784	-26.49749	-27.97387	-25.78567	-26.11118	-26.94139	-27.04090	-28.03075	-25.07259	-27.80801	-26.79598	-27.32187	-27.31735	-27.58660
24000	7	-25.68379	-25.32250	-26.24367	-24.85460	-25.94334	-25.73412	-26.43183	-26.27899	-26.95137	-25.35662	-25.98600	-25.91747	-25.52406	-26.53998	-24.75508	-25.33595	-25.13967	-25.90136	-26.94110	-23.70412	-27.34155	-26.73042	-26.81701	-28.26570	-26.22967	-26.60477	-27.13782	-27.17678	-27.39736	-27.63282	-27.21776	-26.50711	-27.98379	-25.79456	-26.11559	-26.95193	-27.05126	-28.03979	-25.08780	-27.81997	-26.80230	-27.33041	-27.33007	-27.59225
25000	7	-25.69392	-25.33297	-26.25310	-24.86635	-25.95333	-25.74532	-26.43720	-26.29041	-26.95932	-25.36630	-25.99296	-25.92805	-25.53491	-26.54890	-24.76240	-25.34393	-25.15119	-25.91331	-26.95123	-23.71953	-27.35097	-26.74163	-26.82748	-28.27513	-26.24076	-26.61291	-27.14319	-27.18820	-27.40748	-27.64077	-27.22775	-26.51679	-27.99378	-25.80360	-26.12059	-26.96252	-27.06173	-28.04873	-25.10292	-27.83176	-26.80926	-27.33933	-27.34254	-27.59833


5000	8	-25.26575	-24.94326	-25.83656	-24.52853	-25.51957	-25.16766	-26.41159	-25.73165	-26.77171	-24.83626	-25.97140	-25.39806	-25.10988	-26.37475	-24.35981	-24.90520	-25.17109	-25.74667	-26.52306	-23.38574	-26.93443	-26.16396	-26.43777	-27.85859	-25.59471	-26.07779	-27.11758	-26.62944	-26.97931	-27.45316	-26.79399	-25.98674	-27.56001	-25.20516	-25.69215	-26.43252	-26.67202	-27.61144	-24.35293	-27.19250	-26.78769	-27.16518	-26.68369	-27.15607
6000	8	-25.33132	-25.00492	-25.90687	-24.57948	-25.58901	-25.25121	-26.44482	-25.81451	-26.81882	-24.92206	-25.99761	-25.48276	-25.17518	-26.41523	-24.44811	-24.99061	-25.12547	-25.74824	-26.58863	-23.38146	-27.00475	-26.24751	-26.49943	-27.92891	-25.69598	-26.17668	-27.15081	-26.71230	-27.04489	-27.50027	-26.86344	-26.07255	-27.62946	-25.31258	-25.79596	-26.51723	-26.73368	-27.67887	-24.33431	-27.27865	-26.81391	-27.20567	-26.78012	-27.24935
7000	8	-25.38184	-25.04911	-25.96060	-24.60926	-25.64141	-25.31857	-26.45333	-25.88010	-26.84485	-24.98982	-25.99637	-25.54815	-25.22041	-26.43120	-24.51085	-25.04922	-25.07007	-25.72624	-26.63915	-23.35417	-27.05848	-26.31488	-26.54362	-27.98263	-25.77773	-26.25451	-27.15933	-26.77789	-27.09541	-27.52630	-26.91583	-26.14031	-27.68186	-25.39763	-25.87497	-26.58262	-26.77787	-27.73178	-24.29629	-27.34800	-26.81267	-27.22163	-26.85844	-27.32144
8000	8	-25.42068	-25.08008	-26.00082	-24.62513	-25.68007	-25.37325	-26.44382	-25.93169	-26.85445	-25.04312	-25.97793	-25.59770	-25.25050	-26.42993	-24.55331	-25.08642	-25.01990	-25.69615	-26.67799	-23.34431	-27.09870	-26.36956	-26.57458	-28.02286	-25.84378	-26.31451	-27.14982	-26.82948	-27.13425	-27.53590	-26.95449	-26.19361	-27.72052	-25.46433	-25.93233	-26.63217	-26.80884	-27.77344	-24.27695	-27.40412	-26.79422	-27.22037	-26.92242	-27.37501
9000	8	-25.45039	-25.10163	-26.03011	-24.63309	-25.70781	-25.41767	-26.42424	-25.97180	-26.85312	-25.08465	-25.95205	-25.63439	-25.26978	-26.41906	-24.58046	-25.10765	-24.98046	-25.66700	-26.70770	-23.34572	-27.12798	-26.41397	-26.59614	-28.05214	-25.89678	-26.35933	-27.13023	-26.86959	-27.16396	-27.53457	-26.98223	-26.23514	-27.74826	-25.51572	-25.97124	-26.66886	-26.83039	-27.80615	-24.27003	-27.44942	-26.76835	-27.20950	-26.97452	-27.41254
10000	8	-25.47325	-25.11708	-26.05099	-24.63742	-25.72741	-25.45384	-26.40121	-26.00280	-26.84596	-25.11690	-25.92553	-25.66117	-25.28204	-26.40460	-24.59710	-25.11821	-24.95234	-25.64285	-26.73056	-23.35503	-27.14886	-26.45014	-26.61159	-28.07302	-25.93905	-26.39180	-27.10721	-26.90059	-27.18681	-27.52741	-27.00183	-26.26739	-27.76786	-25.55471	-25.99560	-26.69564	-26.84585	-27.83184	-24.27184	-27.48593	-26.74183	-27.19504	-27.01682	-27.43712
11000	8	-25.49094	-25.12796	-26.06561	-24.64026	-25.74106	-25.48292	-26.37768	-26.02648	-26.83582	-25.14101	-25.90038	-25.68009	-25.28990	-26.38959	-24.60426	-25.12066	-24.93050	-25.62385	-26.74825	-23.35464	-27.16348	-26.47922	-26.62247	-28.08764	-25.97225	-26.41424	-27.08367	-26.92427	-27.20450	-27.51727	-27.01548	-26.29150	-27.78151	-25.58341	-26.00863	-26.71456	-26.85672	-27.85195	-24.27120	-27.51520	-26.71668	-27.18002	-27.05091	-27.45139
12000	8	-25.50529	-25.13694	-26.07624	-24.64374	-25.75110	-25.50693	-26.35730	-26.04516	-26.82610	-25.15979	-25.87990	-25.69411	-25.29583	-26.37697	-24.60765	-25.12001	-24.91752	-25.61123	-26.76260	-23.36157	-27.17411	-26.50323	-26.63145	-28.09827	-25.99877	-26.42990	-27.06329	-26.94295	-27.21886	-27.50754	-27.02552	-26.31028	-27.79155	-25.60497	-26.01482	-26.72858	-26.86570	-27.86811	-24.27725	-27.53911	-26.69620	-27.16740	-27.07874	-27.45908
13000	8	-25.51760	-25.14535	-26.08455	-24.64871	-25.75915	-25.52728	-26.34118	-26.06054	-26.81826	-25.17503	-25.86462	-25.70518	-25.30128	-26.36773	-24.60966	-25.11861	-24.91190	-25.60442	-26.77491	-23.37397	-27.18243	-26.52358	-26.63986	-28.10659	-26.02048	-26.44121	-27.04717	-26.95833	-27.23117	-27.49970	-27.03357	-26.32552	-27.79960	-25.62174	-26.01726	-26.73964	-26.87412	-27.88155	-24.28829	-27.55914	-26.68091	-27.15816	-27.10194	-27.46294
14000	8	-25.52879	-25.15397	-26.09176	-24.65546	-25.76636	-25.54509	-26.32952	-26.07389	-26.81296	-25.18809	-25.85434	-25.71472	-25.30711	-26.36208	-24.61178	-25.11783	-24.91226	-25.60258	-26.78610	-23.39046	-27.18963	-26.54139	-26.64848	-28.11379	-26.03889	-26.45003	-27.03552	-26.97168	-27.24235	-27.49441	-27.04078	-26.33858	-27.80681	-25.63551	-26.01815	-26.74918	-26.88273	-27.89322	-24.30301	-27.57648	-26.67064	-27.15252	-27.12181	-27.46498
15000	8	-25.53947	-25.16321	-26.09864	-24.66398	-25.77346	-25.56123	-26.32209	-26.08613	-26.81037	-25.19995	-25.84855	-25.72366	-25.31375	-26.35985	-24.61482	-25.11836	-24.91738	-25.60487	-26.79678	-23.40998	-27.19652	-26.55753	-26.65772	-28.12068	-26.05513	-26.45766	-27.02809	-26.98393	-27.25304	-27.49182	-27.04788	-26.35044	-27.81391	-25.64758	-26.01887	-26.75813	-26.89197	-27.90380	-24.32045	-27.59203	-26.66485	-27.15028	-27.13939	-27.46654
16000	8	-25.55004	-25.17324	-26.10570	-24.67412	-25.78086	-25.57630	-26.31840	-26.09787	-26.81034	-25.21127	-25.84661	-25.73260	-25.32138	-26.36063	-24.61915	-25.12049	-24.92624	-25.61050	-26.80735	-23.43169	-27.20357	-26.57261	-26.66775	-28.12773	-26.07003	-26.46492	-27.02440	-26.99566	-27.26360	-27.49179	-27.05528	-26.36176	-27.82131	-25.65880	-26.02022	-26.76706	-26.90200	-27.91376	-24.33984	-27.60644	-26.66291	-27.15107	-27.15544	-27.46846
17000	8	-25.56070	-25.18406	-26.11317	-24.68563	-25.78877	-25.59072	-26.31791	-26.10946	-26.81259	-25.22243	-25.84789	-25.74184	-25.33001	-26.36399	-24.62486	-25.12423	-24.93797	-25.61876	-26.81801	-23.45491	-27.21105	-26.58703	-26.67857	-28.13520	-26.08414	-26.47231	-27.02391	-27.00725	-27.27426	-27.49404	-27.06319	-26.37292	-27.82922	-25.66974	-26.02258	-26.77630	-26.91282	-27.92343	-24.36057	-27.62016	-26.66419	-27.15443	-27.17049	-27.47114
18000	8	-25.57147	-25.19527	-26.12112	-24.69806	-25.79721	-25.60447	-26.31953	-26.12094	-26.81652	-25.23331	-25.85147	-25.75131	-25.33941	-26.36918	-24.63127	-25.12911	-24.95111	-25.62871	-26.82878	-23.47756	-27.21900	-26.60077	-26.68978	-28.14316	-26.09766	-26.47995	-27.02552	-27.01874	-27.28504	-27.49797	-27.07163	-26.38380	-27.83766	-25.68050	-26.02593	-26.78578	-26.92403	-27.93291	-24.38142	-27.63338	-26.66777	-27.15961	-27.18482	-27.47464
19000	8	-25.58220	-25.20593	-26.12946	-24.71072	-25.80605	-25.61690	-26.32140	-26.13202	-26.82111	-25.24312	-25.85612	-25.76059	-25.34911	-26.37508	-24.63678	-25.13412	-24.96324	-25.63908	-26.83951	-23.49571	-27.22733	-26.61321	-26.70044	-28.15149	-26.11038	-26.48760	-27.02739	-27.02981	-27.29577	-27.50256	-27.08047	-26.39361	-27.84650	-25.69083	-26.02983	-26.79506	-26.93469	-27.94219	-24.40042	-27.64609	-26.67242	-27.16551	-27.19843	-27.47866
20000	8	-25.59316	-25.21713	-26.13833	-24.72409	-25.81543	-25.62920	-26.32515	-26.14331	-26.82710	-25.25319	-25.86254	-25.77037	-25.35952	-26.38244	-24.64350	-25.14040	-24.97679	-25.65076	-26.85047	-23.51496	-27.23620	-26.62551	-26.71164	-28.16036	-26.12301	-26.49579	-27.03114	-27.04110	-27.30673	-27.50854	-27.08985	-26.40368	-27.85588	-25.70141	-26.03484	-26.80484	-26.94589	-27.95151	-24.42009	-27.65868	-26.67883	-27.17288	-27.21177	-27.48366
21000	8	-25.60432	-25.22876	-26.14768	-24.73798	-25.82529	-25.64144	-26.33042	-26.15482	-26.83423	-25.26355	-25.87036	-25.78061	-25.37049	-26.39097	-24.65124	-25.14775	-24.99139	-25.66342	-26.86163	-23.53495	-27.24556	-26.63774	-26.72327	-28.16972	-26.13563	-26.50452	-27.03641	-27.05261	-27.31789	-27.51568	-27.09971	-26.41404	-27.86574	-25.71229	-26.04083	-26.81508	-26.95752	-27.96090	-24.44015	-27.67120	-26.68665	-27.18140	-27.22495	-27.48955
22000	8	-25.61564	-25.24071	-26.15744	-24.75224	-25.83554	-25.65365	-26.33691	-26.16652	-26.84227	-25.27416	-25.87926	-25.79124	-25.38191	-26.40039	-24.65984	-25.15597	-25.00672	-25.67678	-26.87295	-23.55537	-27.25531	-26.64995	-26.73522	-28.17947	-26.14826	-26.51373	-27.04290	-27.06431	-27.32920	-27.52372	-27.10996	-26.42465	-27.87599	-25.72343	-26.04768	-26.82570	-26.96948	-27.97036	-24.46038	-27.68368	-26.69556	-27.19082	-27.23800	-27.49622
23000	8	-25.62706	-25.25291	-26.16752	-24.76673	-25.84611	-25.66584	-26.34436	-26.17838	-26.85102	-25.28500	-25.88901	-25.80218	-25.39366	-26.41050	-24.66915	-25.16491	-25.02255	-25.69062	-26.88437	-23.57601	-27.26540	-26.66214	-26.74742	-28.18955	-26.16090	-26.52334	-27.05035	-27.07617	-27.34063	-27.53247	-27.12053	-26.43549	-27.88655	-25.73480	-26.05524	-26.83665	-26.98167	-27.97986	-24.48061	-27.69612	-26.70531	-27.20093	-27.25095	-27.50356
24000	8	-25.63855	-25.26525	-26.17786	-24.78132	-25.85690	-25.67800	-26.35256	-26.19034	-26.86030	-25.29602	-25.89938	-25.81336	-25.40564	-26.42111	-24.67902	-25.17439	-25.03869	-25.70476	-26.89586	-23.59668	-27.27573	-26.67431	-26.75975	-28.19989	-26.17355	-26.53327	-27.05856	-27.08813	-27.35211	-27.54175	-27.13132	-26.44651	-27.89734	-25.74635	-26.06339	-26.84783	-26.99401	-27.98939	-24.50071	-27.70851	-26.71568	-27.21154	-27.26380	-27.51145
25000	8	-25.65006	-25.27767	-26.18838	-24.79595	-25.86786	-25.69013	-26.36134	-26.20237	-26.86999	-25.30719	-25.91021	-25.82473	-25.41777	-26.43208	-24.68933	-25.18432	-25.05498	-25.71908	-26.90737	-23.61726	-27.28626	-26.68644	-26.77218	-28.21041	-26.18618	-26.54346	-27.06734	-27.10017	-27.36362	-27.55144	-27.14228	-26.45767	-27.90831	-25.75802	-26.07201	-26.85919	-27.00643	-27.99893	-24.52058	-27.72084	-26.72651	-27.22251	-27.27655	-27.51979


5000	9	-25.20949	-24.86110	-25.82887	-24.42074	-25.45647	-25.04300	-26.31937	-25.59025	-26.71004	-24.75622	-25.89058	-25.30796	-25.01666	-26.31258	-24.27883	-24.81578	-24.92832	-25.57440	-26.46680	-22.88276	-26.92674	-26.03930	-26.35561	-27.85090	-25.53381	-26.01665	-27.02536	-26.48805	-26.92306	-27.39148	-26.73089	-25.90671	-27.49692	-25.13005	-25.62031	-26.34243	-26.58986	-27.58621	-23.66667	-26.87200	-26.70688	-27.10301	-26.52117	-26.98693
6000	9	-25.28478	-24.92048	-25.90722	-24.43993	-25.52858	-25.13797	-26.32408	-25.68006	-26.73996	-24.84800	-25.85825	-25.39184	-25.06356	-26.30705	-24.35603	-24.87189	-24.77230	-25.45985	-26.54209	-22.84576	-27.00509	-26.13428	-26.41499	-27.92925	-25.64232	-26.11911	-27.03008	-26.57785	-26.99835	-27.42141	-26.80300	-25.99849	-27.56902	-25.24346	-25.72519	-26.42631	-26.64924	-27.67213	-23.59686	-26.98587	-26.67455	-27.09748	-26.63808	-27.09713
7000	9	-25.33328	-24.94687	-25.95537	-24.42334	-25.56842	-25.20605	-26.27858	-25.73927	-26.72520	-24.90953	-25.77962	-25.44008	-25.07040	-26.25270	-24.38685	-24.87471	-24.64748	-25.34192	-26.59059	-22.80418	-27.05324	-26.20235	-26.44138	-27.97740	-25.72114	-26.18762	-26.98458	-26.63706	-27.04684	-27.40665	-26.84284	-26.06002	-27.60887	-25.32276	-25.78956	-26.47454	-26.67563	-27.73055	-23.52882	-27.07092	-26.59592	-27.04314	-26.72614	-27.17242
8000	9	-25.36057	-24.95131	-25.97852	-24.39464	-25.58296	-25.25189	-26.21126	-25.77286	-26.68450	-24.94630	-25.69412	-25.46007	-25.05519	-26.18292	-24.38750	-24.84886	-24.56163	-25.24986	-26.61788	-22.79480	-27.07640	-26.24820	-26.44582	-28.00056	-25.77476	-26.22667	-26.91725	-26.67065	-27.07413	-27.36595	-26.85738	-26.09679	-27.62341	-25.37327	-25.81952	-26.49453	-26.68007	-27.76632	-23.49977	-27.13202	-26.51042	-26.97335	-26.79022	-27.21684
9000	9	-25.37389	-24.94631	-25.98501	-24.36946	-25.58237	-25.28129	-26.14673	-25.78870	-26.63864	-24.96599	-25.62368	-25.46305	-25.03413	-26.12090	-24.37526	-24.81621	-24.51057	-25.18819	-26.63120	-22.80805	-27.08288	-26.27760	-26.44082	-28.00704	-25.80913	-26.24454	-26.85272	-26.68649	-27.08745	-27.32009	-26.85679	-26.11648	-27.62281	-25.40280	-25.82673	-26.49752	-26.67507	-27.78576	-23.49779	-27.17437	-26.43997	-26.91133	-26.83536	-27.23809
10000	9	-25.38055	-24.94115	-25.98379	-24.35459	-25.57642	-25.30075	-26.09670	-25.79551	-26.60035	-24.97677	-25.57456	-25.45982	-25.01723	-26.07573	-24.36262	-24.78947	-24.48735	-25.15331	-26.63786	-22.83785	-27.08166	-26.29706	-26.43566	-28.00582	-25.83140	-26.25109	-26.80269	-26.69330	-27.09411	-27.28180	-26.85085	-26.12725	-27.61687	-25.42028	-25.82382	-26.49428	-26.66991	-27.79593	-23.51544	-27.20401	-26.39086	-26.86616	-26.86748	-27.24608
11000	9	-25.38604	-24.93965	-25.98146	-24.35198	-25.57131	-25.31497	-26.06326	-25.79948	-26.57320	-24.98325	-25.54499	-25.45610	-25.00807	-26.04763	-24.35195	-24.76934	-24.48307	-25.13821	-26.64335	-22.86630	-27.07934	-26.31127	-26.43416	-28.00350	-25.84740	-26.25345	-26.76925	-26.69727	-27.09960	-27.25465	-26.84573	-26.13374	-27.61176	-25.43237	-25.81872	-26.49057	-26.66841	-27.80241	-23.53715	-27.22637	-26.36129	-26.83807	-26.89191	-27.24894
12000	9	-25.39321	-24.94421	-25.98175	-24.35952	-25.57040	-25.32820	-26.04523	-25.80498	-26.55844	-24.99062	-25.53208	-25.45655	-25.00767	-26.03488	-24.34905	-24.76046	-24.49436	-25.13933	-26.65052	-22.90548	-27.07962	-26.32451	-26.43872	-28.00378	-25.86177	-26.25695	-26.75123	-26.70277	-27.10678	-27.23989	-26.84482	-26.14111	-27.61085	-25.44411	-25.81703	-26.49102	-26.67297	-27.80895	-23.57072	-27.24564	-26.34838	-26.82532	-26.91286	-27.25210
13000	9	-25.40312	-24.95443	-25.98587	-24.37487	-25.57438	-25.34231	-26.03951	-25.81352	-26.55414	-25.00048	-25.53175	-25.46199	-25.01477	-26.03404	-24.35348	-24.76114	-24.51638	-25.15195	-26.66043	-22.95133	-27.08375	-26.33862	-26.44894	-28.00791	-25.87674	-26.26353	-26.74550	-26.71131	-27.11668	-27.23558	-26.84880	-26.15097	-27.61483	-25.45756	-25.82022	-26.49646	-26.68319	-27.81718	-23.61181	-27.26415	-26.34805	-26.82447	-26.93272	-27.25787
14000	9	-25.41570	-24.96917	-25.99375	-24.39571	-25.58275	-25.35791	-26.04295	-25.82523	-26.55789	-25.01311	-25.54045	-25.47195	-25.02761	-26.04187	-24.36385	-24.76916	-24.54545	-25.17237	-26.67301	-23.00083	-27.09163	-26.35422	-26.46368	-28.01579	-25.89310	-26.27350	-26.74895	-26.72302	-27.12927	-27.23933	-26.85717	-26.16359	-27.62320	-25.47326	-25.82809	-26.50642	-26.69794	-27.82752	-23.65722	-27.28295	-26.35675	-26.83230	-26.95263	-27.26681
15000	9	-25.43050	-24.98721	-26.00477	-24.42014	-25.59462	-25.37498	-26.05295	-25.83967	-26.56751	-25.02814	-25.55537	-25.48552	-25.04453	-26.05574	-24.37865	-24.78251	-24.57882	-25.19780	-26.68781	-23.05186	-27.10264	-26.37129	-26.48172	-28.02680	-25.91092	-26.28644	-26.75894	-26.73746	-27.14406	-27.24896	-26.86904	-26.17863	-27.63506	-25.49101	-25.83982	-26.51999	-26.71597	-27.83979	-23.70469	-27.30236	-26.37166	-26.84618	-26.97297	-27.27863
16000	9	-25.44691	-25.00745	-26.01816	-24.44670	-25.60905	-25.39323	-26.06744	-25.85618	-26.58123	-25.04502	-25.57439	-25.50174	-25.06419	-26.07367	-24.39655	-24.79952	-24.61459	-25.22626	-26.70422	-23.10297	-27.11603	-26.38954	-26.50196	-28.04019	-25.92994	-26.30169	-26.77343	-26.75397	-27.16048	-27.26268	-26.88347	-26.19551	-27.64950	-25.51035	-25.85445	-26.53621	-26.73621	-27.85357	-23.75269	-27.32234	-26.39069	-26.86411	-26.99372	-27.29274
17000	9	-25.46440	-25.02902	-26.03325	-24.47436	-25.62527	-25.41231	-26.08492	-25.87416	-26.59771	-25.06320	-25.59601	-25.51979	-25.08555	-26.09419	-24.41651	-24.81895	-24.65141	-25.25635	-26.72171	-23.15323	-27.13112	-26.40862	-26.52353	-28.05528	-25.94981	-26.31861	-26.79091	-26.77195	-27.17797	-27.27915	-26.89969	-26.21369	-27.66572	-25.53079	-25.87113	-26.55426	-26.75778	-27.86842	-23.80019	-27.34270	-26.41231	-26.88463	-27.01475	-27.30854
18000	9	-25.48253	-25.05100	-26.04943	-24.50232	-25.64258	-25.43163	-26.10383	-25.89289	-26.61554	-25.08189	-25.61897	-25.53873	-25.10761	-26.11584	-24.43718	-24.83931	-24.68781	-25.28663	-26.73984	-23.20073	-27.14730	-26.42793	-26.54551	-28.07146	-25.97010	-26.33653	-26.80982	-26.79068	-27.19610	-27.29699	-26.91700	-26.23238	-27.68303	-25.55180	-25.88906	-26.57319	-26.77976	-27.88396	-23.84572	-27.36322	-26.43527	-26.90627	-27.03587	-27.32549
19000	9	-25.50096	-25.07219	-26.06620	-24.52997	-25.66039	-25.45026	-26.12230	-25.91152	-26.63308	-25.09991	-25.64211	-25.55737	-25.12926	-26.13688	-24.45677	-24.85867	-24.72176	-25.31530	-26.75827	-23.24218	-27.16408	-26.44657	-26.56670	-28.08824	-25.99033	-26.35470	-26.82829	-26.80931	-27.21453	-27.31452	-26.93481	-26.25040	-27.70084	-25.57287	-25.90743	-26.59183	-26.80096	-27.89991	-23.88704	-27.38373	-26.45840	-26.92731	-27.05691	-27.34315
20000	9	-25.51944	-25.09340	-26.08336	-24.55717	-25.67855	-25.46897	-26.14143	-25.93045	-26.65126	-25.11823	-25.66553	-25.57643	-25.15106	-26.15835	-24.47686	-24.87868	-24.75507	-25.34377	-26.77675	-23.28240	-27.18124	-26.46528	-26.58791	-28.10539	-26.01060	-26.37327	-26.84742	-26.82824	-27.23301	-27.33271	-26.95298	-26.26872	-27.71900	-25.59400	-25.92629	-26.61090	-26.82216	-27.91601	-23.92713	-27.40408	-26.48183	-26.94879	-27.07772	-27.36121
21000	9	-25.53779	-25.11440	-26.10067	-24.58374	-25.69684	-25.48762	-26.16084	-25.94946	-26.66974	-25.13663	-25.68889	-25.59566	-25.17276	-26.17991	-24.49715	-24.89898	-24.78752	-25.37177	-26.79510	-23.32124	-27.19855	-26.48393	-26.60891	-28.12271	-26.03074	-26.39199	-26.86683	-26.84726	-27.25136	-27.35119	-26.97126	-26.28712	-27.73729	-25.61502	-25.94537	-26.63013	-26.84316	-27.93208	-23.96582	-27.42414	-26.50519	-26.97035	-27.09822	-27.37942
22000	9	-25.55590	-25.13505	-26.11796	-24.60955	-25.71506	-25.50609	-26.18026	-25.96839	-26.68826	-25.15496	-25.71196	-25.61487	-25.19418	-26.20131	-24.51740	-24.91931	-24.81896	-25.39911	-26.81321	-23.35858	-27.21583	-26.50239	-26.62956	-28.13999	-26.05063	-26.41067	-26.88625	-26.86619	-27.26946	-27.36971	-26.98948	-26.30545	-27.75551	-25.63579	-25.96445	-26.64933	-26.86381	-27.94801	-24.00305	-27.44385	-26.52826	-26.99175	-27.11833	-27.39761
23000	9	-25.57367	-25.15526	-26.13510	-24.63454	-25.73310	-25.52430	-26.19951	-25.98713	-26.70665	-25.17311	-25.73458	-25.63391	-25.21521	-26.22239	-24.53748	-24.93950	-24.84933	-25.42569	-26.83099	-23.39443	-27.23298	-26.52060	-26.64977	-28.15714	-26.07020	-26.42920	-26.90550	-26.88492	-27.28724	-27.38809	-27.00752	-26.32360	-27.77354	-25.65620	-25.98340	-26.66838	-26.88402	-27.96371	-24.03879	-27.46315	-26.55088	-27.01282	-27.13799	-27.41564
24000	9	-25.59106	-25.17497	-26.15201	-24.65868	-25.75086	-25.54218	-26.21845	-26.00559	-26.72477	-25.19101	-25.75664	-25.65269	-25.23577	-26.24303	-24.55725	-24.95942	-24.87859	-25.45144	-26.84837	-23.42878	-27.24989	-26.53849	-26.66948	-28.17405	-26.08939	-26.44748	-26.92444	-26.90338	-27.30463	-27.40622	-27.02528	-26.34150	-27.79130	-25.67620	-26.00210	-26.68716	-26.90373	-27.97911	-24.07305	-27.48199	-26.57294	-27.03347	-27.15717	-27.43343
25000	9	-25.60804	-25.19414	-26.16864	-24.68197	-25.76829	-25.55972	-26.23700	-26.02372	-26.74256	-25.20860	-25.77810	-25.67116	-25.25582	-26.26318	-24.57666	-24.97901	-24.90675	-25.47634	-26.86535	-23.46170	-27.26651	-26.55603	-26.68865	-28.19067	-26.10816	-26.46545	-26.94299	-26.92151	-27.32161	-27.42400	-27.04271	-26.35909	-27.80874	-25.69576	-26.02050	-26.70562	-26.92291	-27.99418	-24.10590	-27.50036	-26.59440	-27.05361	-27.17587	-27.45090


5000	10	-25.15640	-24.76631	-25.75931	-24.26454	-25.43613	-24.71255	-26.01397	-25.29913	-26.53522	-24.54915	-25.74362	-25.08405	-24.89758	-26.18443	-24.14922	-24.66456	-24.69615	-25.38976	-26.41371	-22.55869	-26.85719	-25.70885	-26.26082	-27.78135	-25.37816	-25.85262	-26.71997	-26.19692	-26.86997	-27.21667	-26.71055	-25.69964	-27.47658	-25.02038	-25.50568	-26.11852	-26.49507	-27.43407	-23.31269	-26.52594	-26.55991	-26.97486	-26.23639	-26.73410
6000	10	-25.26807	-24.83838	-25.87281	-24.26331	-25.52608	-24.83855	-26.05658	-25.41849	-26.59567	-24.65896	-25.66906	-25.18307	-24.93602	-26.14953	-24.21965	-24.69989	-24.47789	-25.19712	-26.52538	-22.49576	-26.97068	-25.83486	-26.33289	-27.89484	-25.50892	-25.97703	-26.76258	-26.31628	-26.98164	-27.27711	-26.80050	-25.80945	-27.56653	-25.14773	-25.62350	-26.21754	-26.56714	-27.56921	-23.21442	-26.67288	-26.48536	-26.93997	-26.38389	-26.87591
7000	10	-25.33588	-24.85806	-25.94127	-24.21510	-25.56573	-24.92286	-26.03202	-25.49314	-26.59703	-24.72208	-25.54205	-25.22970	-24.91613	-26.05124	-24.22319	-24.66450	-24.32433	-25.03540	-26.59319	-22.44567	-27.03914	-25.91917	-26.35257	-27.96330	-25.59809	-26.05696	-26.73801	-26.39094	-27.04945	-27.27848	-26.84015	-25.87257	-27.60618	-25.22928	-25.68984	-26.26416	-26.58683	-27.66480	-23.13627	-26.78671	-26.35835	-26.84167	-26.49846	-26.98252
8000	10	-25.37151	-24.85146	-25.97556	-24.16816	-25.57248	-24.97481	-25.98018	-25.53356	-26.56739	-24.75175	-25.43357	-25.24171	-24.87987	-25.95659	-24.19908	-24.61286	-24.23825	-24.93413	-26.62882	-22.44723	-27.07344	-25.97111	-26.34597	-27.99760	-25.65459	-26.10230	-26.68618	-26.43135	-27.08507	-27.24883	-26.84690	-25.90224	-27.61292	-25.27615	-25.71884	-26.27617	-26.58022	-27.72908	-23.11729	-26.87508	-26.24987	-26.74702	-26.58779	-27.06098
9000	10	-25.39193	-24.84491	-25.99334	-24.14593	-25.56979	-25.00849	-25.93775	-25.55670	-26.53875	-24.76733	-25.36828	-25.24343	-24.85635	-25.89659	-24.18005	-24.57884	-24.20904	-24.88928	-26.64924	-22.48879	-27.09122	-26.00479	-26.33942	-28.01538	-25.69203	-26.12938	-26.64374	-26.45449	-27.10549	-27.22019	-26.84421	-25.91782	-27.61024	-25.30548	-25.73255	-26.27789	-26.57367	-27.77376	-23.14330	-26.94535	-26.18458	-26.68702	-26.65916	-27.12016
10000	10	-25.41057	-24.85071	-26.00912	-24.15053	-25.57277	-25.03655	-25.91811	-25.57686	-26.52628	-24.78324	-25.34317	-25.25052	-24.85409	-25.87287	-24.17871	-24.57062	-24.22109	-24.88689	-26.66788	-22.55783	-27.10700	-26.03286	-26.34522	-28.03116	-25.72291	-26.15238	-26.62411	-26.47466	-27.12414	-27.20773	-26.84719	-25.93373	-27.61321	-25.33140	-25.74721	-26.28498	-26.57947	-27.81002	-23.20027	-27.00450	-26.15947	-26.66331	-26.71939	-27.16905
11000	10	-25.43315	-24.86864	-26.02881	-24.17632	-25.58485	-25.06491	-25.91926	-25.59991	-26.52982	-24.80316	-25.34664	-25.26574	-24.86917	-25.87577	-24.19004	-24.57887	-24.25758	-24.91056	-26.69046	-22.62971	-27.12668	-26.06121	-26.36315	-28.05084	-25.75344	-26.17731	-26.62525	-26.49770	-27.14671	-27.21127	-26.85927	-25.95365	-27.62530	-25.35938	-25.76736	-26.30021	-26.59741	-27.84425	-23.26527	-27.05730	-26.16294	-26.66620	-26.77315	-27.21344
12000	10	-25.46004	-24.89600	-26.05344	-24.21415	-25.60523	-25.09560	-25.93531	-25.62730	-26.54616	-24.82873	-25.36829	-25.28922	-24.89640	-25.89622	-24.21365	-24.60190	-24.30884	-24.95053	-26.71735	-22.71066	-27.15131	-26.09191	-26.39051	-28.07547	-25.78582	-26.20603	-26.64130	-26.52509	-27.17360	-27.22761	-26.87965	-25.97922	-27.64567	-25.39110	-25.79409	-26.32369	-26.62476	-27.87876	-23.34084	-27.10628	-26.18459	-26.68666	-26.82294	-27.25596
13000	10	-25.48977	-24.92874	-26.08153	-24.25791	-25.63095	-25.12805	-25.96038	-25.65775	-26.57048	-24.85809	-25.40010	-25.31803	-24.93037	-25.92665	-24.24450	-24.63346	-24.36692	-24.99865	-26.74708	-22.79382	-27.17941	-26.12435	-26.42325	-28.10356	-25.81963	-26.23749	-26.66637	-26.55554	-27.20334	-27.25193	-26.90537	-26.00858	-27.67139	-25.42537	-25.82522	-26.35249	-26.65750	-27.91359	-23.41975	-27.15241	-26.21640	-26.71708	-26.86975	-27.29723
14000	10	-25.52082	-24.96391	-26.11146	-24.30372	-25.65953	-25.16121	-25.99028	-25.68977	-26.59916	-24.88940	-25.43691	-25.34967	-24.96741	-25.96210	-24.27899	-24.66932	-24.42704	-25.04997	-26.77813	-22.87526	-27.20933	-26.15752	-26.45842	-28.13349	-25.85395	-26.27033	-26.69627	-26.58756	-27.23438	-27.28060	-26.93395	-26.03989	-27.69998	-25.46075	-25.85865	-26.38413	-26.69267	-27.94820	-23.49787	-27.19606	-26.25321	-26.75254	-26.91397	-27.33720
15000	10	-25.55207	-24.99966	-26.14200	-24.34934	-25.68929	-25.19428	-26.02239	-25.72221	-26.62985	-24.92136	-25.47566	-25.38244	-25.00530	-25.99960	-24.31486	-24.70688	-24.48655	-25.10166	-26.80938	-22.95306	-27.23988	-26.19058	-26.49417	-28.16404	-25.88802	-26.30347	-26.72838	-26.62001	-27.26564	-27.31130	-26.96371	-26.07185	-27.72974	-25.49621	-25.89288	-26.41690	-26.72843	-27.98206	-23.57306	-27.23738	-26.29196	-26.79004	-26.95580	-27.37569
16000	10	-25.58283	-25.03492	-26.17238	-24.39360	-25.71918	-25.22670	-26.05512	-25.75436	-26.66112	-24.95313	-25.51461	-25.41528	-25.04279	-26.03742	-24.35077	-24.74462	-24.54406	-25.15218	-26.84014	-23.02638	-27.27025	-26.22300	-26.52943	-28.19441	-25.92134	-26.33623	-26.76111	-26.65215	-27.29639	-27.34257	-26.99360	-26.10362	-27.75963	-25.53104	-25.92698	-26.44974	-26.76368	-28.01484	-23.64437	-27.27650	-26.33091	-26.82785	-26.99537	-27.41258
17000	10	-25.61268	-25.06909	-26.20210	-24.43591	-25.74859	-25.25815	-26.08754	-25.78575	-26.69214	-24.98420	-25.55276	-25.44757	-25.07919	-26.07459	-24.38596	-24.78169	-24.59890	-25.20078	-26.87000	-23.09501	-27.29998	-26.25446	-26.56360	-28.22414	-25.95363	-26.36819	-26.79353	-26.68354	-27.32625	-27.37359	-27.02301	-26.13469	-27.78904	-25.56487	-25.96039	-26.48204	-26.79785	-28.04634	-23.71147	-27.31355	-26.36906	-26.86502	-27.03281	-27.44782
18000	10	-25.64141	-25.10161	-26.23082	-24.47604	-25.77705	-25.28833	-26.11880	-25.81601	-26.72209	-25.01402	-25.58945	-25.47866	-25.11387	-26.11015	-24.41951	-24.81697	-24.65029	-25.24657	-26.89872	-23.15777	-27.32869	-26.28463	-26.59612	-28.25285	-25.98463	-26.39898	-26.82479	-26.71380	-27.35497	-27.40353	-27.05147	-26.16451	-27.81749	-25.59740	-25.99254	-26.51313	-26.83038	-28.07648	-23.77352	-27.34865	-26.40575	-26.90058	-27.06828	-27.48144
19000	10	-25.66883	-25.13172	-26.25814	-24.51389	-25.80410	-25.31681	-26.14778	-25.84464	-26.74993	-25.04174	-25.62408	-25.50770	-25.14602	-26.14280	-24.44999	-24.84874	-24.69682	-25.28821	-26.92614	-23.21208	-27.35601	-26.31311	-26.62623	-28.28017	-26.01409	-26.42818	-26.85377	-26.74243	-27.38239	-27.43137	-27.07853	-26.19223	-27.84455	-25.62837	-26.02271	-26.54216	-26.86048	-28.10526	-23.82884	-27.38195	-26.44038	-26.93323	-27.10193	-27.51350
20000	10	-25.69504	-25.16041	-26.28442	-24.54958	-25.83015	-25.34412	-26.17563	-25.87218	-26.77677	-25.06843	-25.65708	-25.53570	-25.17674	-26.17407	-24.47932	-24.87941	-24.74066	-25.32769	-26.95235	-23.26305	-27.38229	-26.34042	-26.65492	-28.30645	-26.04233	-26.45625	-26.88162	-26.76998	-27.40861	-27.45822	-27.10457	-26.21892	-27.87060	-25.65806	-26.05175	-26.57017	-26.88917	-28.13271	-23.88089	-27.41358	-26.47338	-26.96450	-27.13387	-27.54405
21000	10	-25.72010	-25.18774	-26.30966	-24.58326	-25.85518	-25.37030	-26.20233	-25.89865	-26.80257	-25.09408	-25.68848	-25.56267	-25.20606	-26.20394	-24.50750	-24.90893	-24.78197	-25.36510	-26.97741	-23.31092	-27.40754	-26.36661	-26.68225	-28.33169	-26.06938	-26.48321	-26.90832	-26.79644	-27.43366	-27.48402	-27.12960	-26.24457	-27.89563	-25.68650	-26.07966	-26.59714	-26.91650	-28.15889	-23.92988	-27.44366	-26.50478	-26.99438	-27.16425	-27.57319
22000	10	-25.74403	-25.21376	-26.33389	-24.61505	-25.87920	-25.39540	-26.22786	-25.92406	-26.82734	-25.11873	-25.71831	-25.58861	-25.23403	-26.23245	-24.53453	-24.93730	-24.82090	-25.40054	-27.00134	-23.35591	-27.43176	-26.39170	-26.70827	-28.35592	-26.09530	-26.50910	-26.93386	-26.82185	-27.45760	-27.50878	-27.15362	-26.26922	-27.91965	-25.71373	-26.10648	-26.62307	-26.94252	-28.18387	-23.97603	-27.47231	-26.53461	-27.02288	-27.19319	-27.60101
23000	10	-25.76692	-25.23856	-26.35715	-24.64511	-25.90226	-25.41947	-26.25228	-25.94847	-26.85108	-25.14242	-25.74665	-25.61355	-25.26073	-26.25964	-24.56045	-24.96454	-24.85765	-25.43415	-27.02423	-23.39827	-27.45502	-26.41577	-26.73307	-28.37918	-26.12014	-26.53395	-26.95827	-26.84626	-27.48048	-27.53253	-27.17668	-26.29291	-27.94271	-25.73983	-26.13223	-26.64802	-26.96732	-28.20773	-24.01959	-27.49965	-26.56295	-27.05007	-27.22080	-27.62759
24000	10	-25.78881	-25.26220	-26.37947	-24.67356	-25.92439	-25.44256	-26.27562	-25.97192	-26.87384	-25.16518	-25.77358	-25.63754	-25.28623	-26.28557	-24.58531	-24.99070	-24.89237	-25.46604	-27.04612	-23.43820	-27.47735	-26.43887	-26.75671	-28.40151	-26.14397	-26.55782	-26.98161	-26.86971	-27.50237	-27.55529	-27.19881	-26.31567	-27.96484	-25.76484	-26.15697	-26.67201	-26.99096	-28.23053	-24.06074	-27.52577	-26.58988	-27.07601	-27.24719	-27.65302
25000	10	-25.80977	-25.28477	-26.40093	-24.70056	-25.94566	-25.46475	-26.29794	-25.99446	-26.89568	-25.18708	-25.79919	-25.66063	-25.31061	-26.31033	-24.60916	-25.01584	-24.92523	-25.49635	-27.06708	-23.47592	-27.49880	-26.46106	-26.77928	-28.42296	-26.16685	-26.58077	-27.00393	-26.89226	-27.52333	-27.57712	-27.22008	-26.33757	-27.98610	-25.78884	-26.18075	-26.69510	-27.01354	-28.25236	-24.09969	-27.55077	-26.61549	-27.10076	-27.27244	-27.67739


5000	11	-24.91898	-24.64305	-25.46050	-24.10078	-25.22997	-24.29141	-25.58235	-24.94458	-26.24010	-24.11187	-25.33140	-24.68036	-24.85201	-25.82863	-23.90193	-24.37491	-24.48873	-25.19536	-26.17629	-22.31988	-26.55838	-25.28772	-26.13756	-27.48254	-25.03475	-25.54309	-26.28834	-25.84237	-26.63254	-26.92155	-26.50439	-25.26236	-27.27042	-24.77312	-25.23319	-25.71482	-26.37181	-27.23731	-23.08429	-26.41200	-26.14770	-26.61906	-26.13293	-26.62313
6000	11	-25.08967	-24.78848	-25.62506	-24.13697	-25.38355	-24.46623	-25.71560	-25.11133	-26.37039	-24.27251	-25.37616	-24.83750	-24.91815	-25.91622	-23.99328	-24.43977	-24.28676	-25.02051	-26.34699	-22.28675	-26.72293	-25.46254	-26.28299	-27.64709	-25.21034	-25.71104	-26.42159	-26.00912	-26.80324	-27.05184	-26.65797	-25.42300	-27.42400	-24.93792	-25.39401	-25.87196	-26.51724	-27.40411	-23.01634	-26.57152	-26.19246	-26.70665	-26.29260	-26.78019
7000	11	-25.21572	-24.87246	-25.74594	-24.11887	-25.47980	-24.59792	-25.79913	-25.23457	-26.45399	-24.38008	-25.34340	-24.93798	-24.91546	-25.92376	-24.01274	-24.43003	-24.15752	-24.88352	-26.47304	-22.26664	-26.84381	-25.59423	-26.36697	-27.76797	-25.34307	-25.83581	-26.50512	-26.13237	-26.92929	-27.13544	-26.75422	-25.53057	-27.52025	-25.05172	-25.50017	-25.97245	-26.60123	-27.53438	-22.97011	-26.69952	-26.15970	-26.71419	-26.42080	-26.90564
8000	11	-25.31016	-24.92211	-25.83574	-24.10418	-25.53926	-24.69897	-25.85069	-25.32689	-26.50681	-24.45243	-25.30442	-25.00171	-24.90047	-25.90960	-24.01094	-24.40870	-24.10368	-24.81532	-26.56747	-22.30269	-26.93362	-25.69528	-26.41662	-27.85778	-25.44539	-25.92987	-26.55668	-26.22468	-27.02373	-27.18825	-26.81369	-25.60292	-27.57971	-25.13105	-25.57018	-26.03617	-26.65087	-27.63867	-22.98746	-26.80536	-26.12072	-26.70003	-26.52688	-27.00864
9000	11	-25.38601	-24.96378	-25.90770	-24.11662	-25.58517	-24.78100	-25.89171	-25.40118	-26.54857	-24.50934	-25.29406	-25.05125	-24.90436	-25.91154	-24.02102	-24.40899	-24.11060	-24.80763	-26.64332	-22.38117	-27.00557	-25.77730	-26.45829	-27.92973	-25.52868	-26.00584	-26.59771	-26.29897	-27.09958	-27.23002	-26.85959	-25.65983	-27.62561	-25.19397	-25.62507	-26.08572	-26.69254	-27.72554	-23.05221	-26.89550	-26.11036	-26.70197	-26.61728	-27.09598
10000	11	-25.45262	-25.00939	-25.97132	-24.15400	-25.63069	-24.85251	-25.93415	-25.46674	-26.59084	-24.56285	-25.31321	-25.09969	-24.93072	-25.93621	-24.04988	-24.43405	-24.15702	-24.84073	-26.70993	-22.48468	-27.06919	-25.84882	-26.50390	-27.99335	-25.60130	-26.07279	-26.64014	-26.36453	-27.16618	-27.27229	-26.90511	-25.71334	-27.67114	-25.25191	-25.67746	-26.13416	-26.73815	-27.80126	-23.14551	-26.97445	-26.12951	-26.72664	-26.69648	-27.17253
11000	11	-25.51395	-25.05884	-26.03029	-24.20733	-25.67763	-24.91745	-25.97954	-25.52728	-26.63510	-24.61514	-25.35135	-25.14886	-24.96993	-25.97602	-24.08865	-24.47089	-24.22280	-24.89468	-26.77126	-22.58586	-27.12817	-25.91376	-26.55335	-28.05233	-25.66717	-26.13443	-26.68553	-26.42507	-27.22752	-27.31655	-26.95205	-25.76563	-27.71808	-25.30743	-25.73008	-26.18333	-26.78760	-27.86930	-23.24212	-27.04503	-26.16765	-26.76646	-26.76727	-27.24123
12000	11	-25.57155	-25.11046	-26.08618	-24.26700	-25.72602	-24.97771	-26.02700	-25.58441	-26.68114	-24.66710	-25.39949	-25.19912	-25.01707	-26.02439	-24.13476	-24.51706	-24.29741	-24.95903	-26.82886	-22.68995	-27.18405	-25.97401	-26.60497	-28.10821	-25.72817	-26.19242	-26.73299	-26.48221	-27.28512	-27.36259	-27.00044	-25.81759	-27.76647	-25.36173	-25.78309	-26.23358	-26.83922	-27.93150	-23.34319	-27.10901	-26.21579	-26.81482	-26.83141	-27.30378
13000	11	-25.62564	-25.16178	-26.13904	-24.32760	-25.77413	-25.03384	-26.07455	-25.63830	-26.72721	-24.71767	-25.45133	-25.24886	-25.06690	-26.07586	-24.18345	-24.56687	-24.37359	-25.02633	-26.88295	-22.79088	-27.23691	-26.03014	-26.65629	-28.16107	-25.78493	-26.24701	-26.78054	-26.53609	-27.33921	-27.40865	-27.04855	-25.86816	-27.81458	-25.41409	-25.83515	-26.28333	-26.89054	-27.98880	-23.44227	-27.16752	-26.26763	-26.86629	-26.89007	-27.36120
14000	11	-25.67630	-25.21131	-26.18882	-24.38630	-25.82078	-25.08615	-26.12087	-25.68895	-26.77210	-24.76606	-25.50336	-25.29699	-25.11650	-26.12731	-24.23195	-24.61709	-24.44767	-25.09270	-26.93361	-22.88590	-27.28669	-26.08246	-26.70582	-28.21085	-25.83778	-26.29825	-26.82686	-26.58674	-27.38987	-27.45355	-27.09520	-25.91655	-27.86122	-25.46395	-25.88528	-26.33146	-26.94008	-28.04180	-23.53638	-27.22139	-26.31966	-26.91775	-26.94405	-27.41423
15000	11	-25.72368	-25.25836	-26.23558	-24.44187	-25.86535	-25.13494	-26.16526	-25.73648	-26.81518	-24.81194	-25.55379	-25.34295	-25.16440	-26.17718	-24.27889	-24.66608	-24.51801	-25.15632	-26.98100	-22.97413	-27.33345	-26.13125	-26.75287	-28.25761	-25.88705	-26.34630	-26.87125	-26.63427	-27.43725	-27.49662	-27.13977	-25.96243	-27.90579	-25.51108	-25.93304	-26.37742	-26.98712	-28.09100	-23.62441	-27.27125	-26.37009	-26.96761	-26.99402	-27.46342
16000	11	-25.76800	-25.30269	-26.27947	-24.49390	-25.90760	-25.18052	-26.20744	-25.78106	-26.85617	-24.85523	-25.60184	-25.38653	-25.20998	-26.22473	-24.32365	-24.71307	-24.58401	-25.21644	-27.02531	-23.05554	-27.37735	-26.17683	-26.79720	-28.30151	-25.93307	-26.39134	-26.91343	-26.67885	-27.48157	-27.53762	-27.18202	-26.00572	-27.94805	-25.55549	-25.97826	-26.42100	-27.03145	-28.13683	-23.70620	-27.31764	-26.41814	-27.01516	-27.04050	-27.50925
17000	11	-25.80951	-25.34430	-26.32070	-24.54237	-25.94753	-25.22319	-26.24736	-25.82292	-26.89502	-24.89598	-25.64720	-25.42772	-25.25302	-26.26971	-24.36602	-24.75775	-24.64562	-25.27289	-27.06682	-23.13053	-27.41858	-26.21949	-26.83881	-28.34274	-25.97614	-26.43363	-26.95335	-26.72071	-27.52307	-27.57647	-27.22195	-26.04647	-27.98798	-25.59728	-26.02097	-26.46219	-27.07306	-28.17965	-23.78201	-27.36097	-26.46350	-27.06014	-27.08392	-27.55212
18000	11	-25.84839	-25.38314	-26.35940	-24.58746	-25.98495	-25.26315	-26.28487	-25.86220	-26.93160	-24.93421	-25.68972	-25.46630	-25.29315	-26.31174	-24.40555	-24.79940	-24.70248	-25.32524	-27.10570	-23.19844	-27.45727	-26.25946	-26.87765	-28.38143	-26.01649	-26.47330	-26.99086	-26.75999	-27.56195	-27.61305	-27.25937	-26.08470	-28.02540	-25.63659	-26.06085	-26.50076	-27.11190	-28.21979	-23.85154	-27.40161	-26.50602	-27.10218	-27.12464	-27.59235
19000	11	-25.88474	-25.41893	-26.39557	-24.62934	-26.01943	-25.30051	-26.31966	-25.89892	-26.96559	-24.96973	-25.72924	-25.50163	-25.32958	-26.35014	-24.44127	-24.83659	-24.75358	-25.37261	-27.14205	-23.25713	-27.49345	-26.29682	-26.91344	-28.41761	-26.05426	-26.51043	-27.02565	-26.79671	-27.59830	-27.64703	-27.29385	-26.12022	-28.05987	-25.67355	-26.09695	-26.53610	-27.14769	-28.25749	-23.91374	-27.43985	-26.54554	-27.14058	-27.16296	-27.63023
20000	11	-25.91899	-25.45257	-26.42975	-24.66837	-26.05205	-25.33575	-26.35256	-25.93360	-26.99779	-25.00326	-25.76630	-25.53510	-25.36398	-26.38632	-24.47504	-24.87195	-24.80118	-25.41702	-27.17630	-23.31171	-27.52762	-26.33205	-26.94708	-28.45178	-26.08988	-26.54549	-27.05855	-26.83139	-27.63256	-27.67924	-27.32647	-26.15375	-28.09249	-25.70847	-26.13114	-26.56957	-27.18133	-28.29304	-23.97180	-27.47596	-26.58260	-27.17675	-27.19913	-27.66600
21000	11	-25.95135	-25.48425	-26.46209	-24.70483	-26.08297	-25.36906	-26.38371	-25.96644	-27.02835	-25.03499	-25.80110	-25.56686	-25.39649	-26.42044	-24.50702	-24.90558	-24.84561	-25.45870	-27.20866	-23.36256	-27.55997	-26.36536	-26.97876	-28.48413	-26.12357	-26.57869	-27.08970	-26.86423	-27.66492	-27.70979	-27.35739	-26.18548	-28.12341	-25.74151	-26.16358	-26.60133	-27.21301	-28.32666	-24.02612	-27.51014	-26.61740	-27.21087	-27.23339	-27.69988
22000	11	-25.98199	-25.51413	-26.49278	-24.73897	-26.11232	-25.40063	-26.41325	-25.99759	-27.05738	-25.06505	-25.83382	-25.59704	-25.42728	-26.45266	-24.53733	-24.93758	-24.88717	-25.49789	-27.23930	-23.41006	-27.59066	-26.39693	-27.00864	-28.51482	-26.15550	-26.61019	-27.11925	-26.89539	-27.69556	-27.73883	-27.38674	-26.21554	-28.15277	-25.77286	-26.19440	-26.63151	-27.24290	-28.35854	-24.07703	-27.54260	-26.65012	-27.24309	-27.26592	-27.73206
23000	11	-26.01107	-25.54240	-26.52196	-24.77103	-26.14024	-25.43061	-26.44133	-26.02722	-27.08502	-25.09361	-25.86464	-25.62578	-25.45647	-26.48313	-24.56611	-24.96807	-24.92613	-25.53480	-27.26838	-23.45452	-27.61983	-26.42692	-27.03691	-28.54399	-26.18583	-26.64015	-27.14732	-26.92501	-27.72464	-27.76646	-27.41466	-26.24410	-28.18069	-25.80264	-26.22375	-26.66024	-27.27116	-28.38883	-24.12486	-27.57350	-26.68094	-27.27357	-27.29688	-27.76270
24000	11	-26.03872	-25.56917	-26.54974	-24.80120	-26.16683	-25.45915	-26.46803	-26.05543	-27.11135	-25.12079	-25.89371	-25.65318	-25.48418	-26.51199	-24.59348	-24.99715	-24.96272	-25.56963	-27.29603	-23.49624	-27.64762	-26.45546	-27.06368	-28.57178	-26.21471	-26.66869	-27.17402	-26.95322	-27.75229	-27.79280	-27.44125	-26.27128	-28.20728	-25.83100	-26.25174	-26.68764	-27.29794	-28.41768	-24.16988	-27.60296	-26.71001	-27.30242	-27.32640	-27.79191
25000	11	-26.06506	-25.59460	-26.57626	-24.82967	-26.19220	-25.48637	-26.49348	-26.08236	-27.13649	-25.14669	-25.92119	-25.67934	-25.51056	-26.53937	-24.61955	-25.02493	-24.99717	-25.60255	-27.32237	-23.53548	-27.67413	-26.48268	-27.08911	-28.59829	-26.24226	-26.69592	-27.19948	-26.98015	-27.77863	-27.81794	-27.46662	-26.29718	-28.23265	-25.85805	-26.27848	-26.71381	-27.32336	-28.44520	-24.21236	-27.63112	-26.73748	-27.32981	-27.35462	-27.81983


5000	12	-24.74867	-24.31870	-25.27337	-24.04062	-24.82931	-24.10908	-25.25202	-24.75636	-25.93637	-23.64974	-24.71623	-24.24400	-24.70905	-25.36669	-23.48598	-23.98084	-24.19643	-24.92569	-26.00598	-22.02949	-26.37125	-25.10538	-25.81321	-27.29541	-24.86631	-25.36558	-25.95801	-25.65415	-26.46223	-26.61782	-26.10373	-24.80023	-26.86975	-24.36732	-24.83118	-25.27847	-26.04746	-27.16562	-22.91067	-26.38509	-25.53253	-26.15712	-26.10778	-26.58949
6000	12	-24.94561	-24.54382	-25.46389	-24.14459	-25.05273	-24.30656	-25.43978	-24.94813	-26.11714	-23.87370	-24.92765	-24.46864	-24.80434	-25.58736	-23.60906	-24.08168	-24.06165	-24.86281	-26.20292	-22.05474	-26.56176	-25.30287	-26.03833	-27.48592	-25.06406	-25.55783	-26.14578	-25.84592	-26.65918	-26.79859	-26.32715	-25.02419	-27.09318	-24.59152	-25.05603	-25.50311	-26.27258	-27.34303	-22.90445	-26.54842	-25.74395	-26.37780	-26.27116	-26.75182
7000	12	-25.09887	-24.71038	-25.61186	-24.18701	-25.21924	-24.46092	-25.58245	-25.09728	-26.25428	-24.04235	-25.06947	-24.63629	-24.82709	-25.74207	-23.66266	-24.10783	-23.99461	-24.81191	-26.35618	-22.09562	-26.70974	-25.45722	-26.20489	-27.63390	-25.21873	-25.70752	-26.28845	-25.99507	-26.81243	-26.93573	-26.49366	-25.19284	-27.25968	-24.76086	-25.22429	-25.67076	-26.43915	-27.48432	-22.93193	-26.68037	-25.88577	-26.53250	-26.40317	-26.88290
8000	12	-25.22325	-24.84089	-25.73185	-24.23386	-25.34978	-24.58662	-25.69649	-25.21835	-26.36379	-24.17581	-25.17709	-24.76787	-24.85315	-25.86007	-23.70841	-24.13565	-24.00626	-24.82298	-26.48056	-22.19611	-26.82972	-25.58293	-26.33540	-27.75388	-25.34479	-25.82915	-26.40248	-26.11615	-26.93681	-27.04524	-26.62420	-25.32630	-27.39023	-24.89518	-25.35671	-25.80234	-26.56965	-27.60118	-23.02490	-26.79077	-25.99339	-26.65051	-26.51362	-26.99251
9000	12	-25.32884	-24.95160	-25.83406	-24.30258	-25.45989	-24.69330	-25.79432	-25.32147	-26.45797	-24.28850	-25.27429	-24.87885	-24.90477	-25.96260	-23.76960	-24.18830	-24.07327	-24.88465	-26.58615	-22.33343	-26.93193	-25.68960	-26.44611	-27.85609	-25.45178	-25.93274	-26.50031	-26.21926	-27.04241	-27.13942	-26.73432	-25.43898	-27.50034	-25.00864	-25.46846	-25.91331	-26.68036	-27.70108	-23.15875	-26.88569	-26.09059	-26.75303	-26.60859	-27.08682
10000	12	-25.42138	-25.05010	-25.92413	-24.38488	-25.55735	-24.78653	-25.88197	-25.41224	-26.54274	-24.38777	-25.36751	-24.97699	-24.97433	-26.05740	-23.84265	-24.25867	-24.16757	-24.97263	-26.67869	-22.48338	-27.02201	-25.78284	-26.54461	-27.94617	-25.54526	-26.02386	-26.58796	-26.31003	-27.13495	-27.22419	-26.83177	-25.53826	-27.59780	-25.10850	-25.56722	-26.01146	-26.77886	-27.78858	-23.30820	-26.96900	-26.18380	-26.84783	-26.69194	-27.16970
11000	12	-25.50368	-25.13844	-26.00458	-24.46995	-25.64463	-24.86927	-25.96119	-25.49321	-26.61959	-24.47603	-25.45555	-25.06488	-25.04544	-26.14472	-23.91665	-24.32963	-24.26925	-25.06739	-26.76099	-22.62030	-27.10245	-25.86558	-26.63295	-28.02661	-25.62819	-26.10512	-26.66718	-26.39100	-27.21724	-27.30104	-26.91905	-25.62652	-27.68507	-25.19712	-25.65600	-26.09935	-26.86720	-27.86637	-23.45251	-27.04319	-26.27185	-26.93516	-26.76615	-27.24359
12000	12	-25.57777	-25.21850	-26.07729	-24.55227	-25.72377	-24.94362	-26.03350	-25.56634	-26.68997	-24.55566	-25.53768	-25.14456	-25.11771	-26.22543	-23.98924	-24.40194	-24.36967	-25.16193	-26.83508	-22.74981	-27.17516	-25.93993	-26.71301	-28.09932	-25.70269	-26.17845	-26.73949	-26.46413	-27.29133	-27.37142	-26.99819	-25.70615	-27.76422	-25.27700	-25.73648	-26.17902	-26.94727	-27.93637	-23.59037	-27.11004	-26.35398	-27.01586	-26.83302	-27.31022
13000	12	-25.64497	-25.29124	-26.14342	-24.62910	-25.79578	-25.01099	-26.09964	-25.63280	-26.75452	-24.62786	-25.61338	-25.21704	-25.18748	-26.29959	-24.05777	-24.47191	-24.46440	-25.25182	-26.90228	-22.86874	-27.24129	-26.00729	-26.78574	-28.16545	-25.77018	-26.24510	-26.80564	-26.53060	-27.35853	-27.43597	-27.07020	-25.77835	-27.83623	-25.34941	-25.80970	-26.25150	-27.02000	-27.99992	-23.71831	-27.17083	-26.42968	-27.09002	-26.89382	-27.37086
14000	12	-25.70631	-25.35752	-26.20392	-24.69971	-25.86156	-25.07245	-26.16034	-25.69358	-26.81388	-24.69363	-25.68283	-25.28324	-25.25326	-26.36763	-24.12139	-24.53803	-24.55197	-25.33548	-26.96362	-22.97663	-27.30179	-26.06876	-26.85203	-28.22595	-25.83175	-26.30602	-26.86634	-26.59137	-27.41988	-27.49532	-27.13598	-25.84412	-27.90201	-25.41537	-25.87657	-26.31770	-27.08628	-28.05804	-23.83563	-27.22654	-26.49913	-27.15807	-26.94955	-27.42645
15000	12	-25.76265	-25.41819	-26.25957	-24.76425	-25.92191	-25.12889	-26.21627	-25.74947	-26.86865	-24.75388	-25.74655	-25.34397	-25.31467	-26.43017	-24.18009	-24.59989	-24.63229	-25.41269	-27.01996	-23.07420	-27.35744	-26.12519	-26.91269	-28.28160	-25.88828	-26.36204	-26.92226	-26.64726	-27.47622	-27.55010	-27.19633	-25.90437	-27.96236	-25.47578	-25.93792	-26.37844	-27.14695	-28.11154	-23.94282	-27.27794	-26.56285	-27.22060	-27.00096	-27.47776
16000	12	-25.81469	-25.47397	-26.31102	-24.82325	-25.97753	-25.18101	-26.26800	-25.80114	-26.91939	-24.80933	-25.80514	-25.39996	-25.37178	-26.48780	-24.23421	-24.65754	-24.70583	-25.48376	-27.07200	-23.16251	-27.40890	-26.17732	-26.96848	-28.33305	-25.94049	-26.41383	-26.97400	-26.69893	-27.52825	-27.60083	-27.25196	-25.95982	-28.01798	-25.53140	-25.99449	-26.43443	-27.20273	-28.16108	-24.04078	-27.32564	-26.62144	-27.27823	-27.04866	-27.52538
17000	12	-25.86298	-25.52551	-26.35883	-24.87730	-26.02904	-25.22940	-26.31607	-25.84914	-26.96658	-24.86063	-25.85917	-25.45180	-25.42488	-26.54110	-24.28418	-24.71124	-24.77321	-25.54921	-27.12029	-23.24267	-27.45670	-26.22571	-27.02002	-28.38086	-25.98896	-26.46194	-27.02206	-26.74693	-27.57655	-27.64803	-27.30346	-26.01112	-28.06948	-25.58287	-26.04688	-26.48627	-27.25427	-28.20719	-24.13048	-27.37012	-26.67547	-27.33153	-27.09315	-27.56980
18000	12	-25.90799	-25.57330	-26.40341	-24.92680	-26.07673	-25.27451	-26.36085	-25.89390	-27.01059	-24.90829	-25.90916	-25.49979	-25.47383	-26.59044	-24.33003	-24.76075	-24.83460	-25.60927	-27.16530	-23.31475	-27.50128	-26.27081	-27.06781	-28.42544	-26.03415	-26.50681	-27.06685	-26.79169	-27.62155	-27.69204	-27.35115	-26.05878	-28.11718	-25.63075	-26.09529	-26.53426	-27.30206	-28.25029	-24.21269	-27.41179	-26.72546	-27.38087	-27.13483	-27.61140
19000	12	-25.95006	-25.61773	-26.44510	-24.97184	-26.12062	-25.31669	-26.40262	-25.93576	-27.05167	-24.95278	-25.95549	-25.54385	-25.51793	-26.63595	-24.37118	-24.80521	-24.88940	-25.66381	-27.20737	-23.37753	-27.54298	-26.31300	-27.11224	-28.46714	-26.07642	-26.54879	-27.10861	-26.83355	-27.66362	-27.73312	-27.39504	-26.10327	-28.16106	-25.67559	-26.13947	-26.57832	-27.34649	-28.29073	-24.28794	-27.45097	-26.77179	-27.42639	-27.17402	-27.65053
20000	12	-25.98959	-25.65927	-26.48431	-25.01354	-26.16178	-25.35634	-26.44186	-25.97512	-27.09030	-24.99443	-25.99866	-25.58519	-25.55935	-26.67853	-24.40954	-24.84704	-24.93994	-25.71447	-27.24690	-23.43540	-27.58218	-26.35265	-27.15378	-28.50634	-26.11615	-26.58826	-27.14785	-26.87292	-27.70316	-27.77174	-27.43620	-26.14492	-28.20223	-25.71759	-26.18092	-26.61966	-27.38804	-28.32883	-24.35768	-27.48794	-26.81496	-27.46896	-27.21100	-27.68746
21000	12	-26.02686	-25.69825	-26.52129	-25.05229	-26.20051	-25.39374	-26.47884	-26.01226	-27.12673	-25.03357	-26.03903	-25.62410	-25.59832	-26.71849	-24.44546	-24.88649	-24.98672	-25.76166	-27.28417	-23.48894	-27.61916	-26.39005	-27.19276	-28.54332	-26.15362	-26.62549	-27.18484	-26.91005	-27.74043	-27.80818	-27.47493	-26.18406	-28.24096	-25.75707	-26.21994	-26.65856	-27.42701	-28.36483	-24.42252	-27.52294	-26.85533	-27.50893	-27.24601	-27.72241
22000	12	-26.06210	-25.73494	-26.55628	-25.08845	-26.23708	-25.42911	-26.51381	-26.04739	-27.16120	-25.07046	-26.07690	-25.66083	-25.63508	-26.75611	-24.47918	-24.92375	-25.03015	-25.80574	-27.31941	-23.53866	-27.65415	-26.42542	-27.22945	-28.57831	-26.18907	-26.66072	-27.21980	-26.94518	-27.77567	-27.84265	-27.51150	-26.22095	-28.27752	-25.79431	-26.25678	-26.69530	-27.46371	-28.39895	-24.48295	-27.55616	-26.89320	-27.54654	-27.27924	-27.75559
23000	12	-26.09552	-25.76958	-26.58947	-25.12230	-26.27168	-25.46267	-26.54695	-26.08071	-27.19389	-25.10535	-26.11254	-25.69561	-25.66981	-26.79162	-24.51094	-24.95902	-25.07062	-25.84702	-27.35283	-23.58498	-27.68734	-26.45897	-27.26409	-28.61150	-26.22270	-26.69414	-27.25294	-26.97850	-27.80909	-27.87534	-27.54610	-26.25583	-28.31213	-25.82953	-26.29167	-26.73007	-27.49835	-28.43138	-24.53944	-27.58778	-26.92883	-27.58205	-27.31086	-27.78716
24000	12	-26.12728	-25.80237	-26.62103	-25.15408	-26.30451	-25.49457	-26.57843	-26.11240	-27.22496	-25.13840	-26.14614	-25.72860	-25.70269	-26.82521	-24.54094	-24.99247	-25.10843	-25.88576	-27.38460	-23.62826	-27.71890	-26.49087	-27.29688	-28.64306	-26.25467	-26.72592	-27.28443	-27.01019	-27.84085	-27.90641	-27.57893	-26.28889	-28.34496	-25.86292	-26.32478	-26.76307	-27.53113	-28.46226	-24.59236	-27.61793	-26.96244	-27.61565	-27.34102	-27.81727
25000	12	-26.15753	-25.83347	-26.65109	-25.18402	-26.33573	-25.52496	-26.60840	-26.14259	-27.25455	-25.16980	-26.17792	-25.75998	-25.73388	-26.85707	-24.56935	-25.02424	-25.14385	-25.92222	-27.41484	-23.66883	-27.74897	-26.52126	-27.32798	-28.67312	-26.28513	-26.75620	-27.31439	-27.04038	-27.87110	-27.93600	-27.61015	-26.32029	-28.37617	-25.89464	-26.35627	-26.79445	-27.56223	-28.49172	-24.64207	-27.64673	-26.99422	-27.64750	-27.36983	-27.84604


5000	13	-24.69580	-24.18020	-25.20890	-23.82972	-24.69278	-24.06254	-25.13455	-24.69389	-25.81977	-23.49485	-24.50355	-24.10345	-24.33301	-25.22113	-23.03201	-23.55200	-23.80288	-24.61963	-25.95311	-21.80474	-26.30677	-25.05885	-25.67471	-27.23093	-24.82232	-25.30603	-25.84055	-25.59168	-26.40937	-26.50122	-25.96721	-24.64534	-26.73323	-24.21935	-24.69446	-25.13791	-25.90896	-27.14574	-23.10831	-26.37858	-25.31985	-26.01156	-26.10164	-26.58039
6000	13	-24.90332	-24.43493	-25.41203	-23.98539	-24.94324	-24.26866	-25.34611	-24.89780	-26.02396	-23.74603	-24.76737	-24.35491	-24.48154	-25.47926	-23.18372	-23.70329	-23.85356	-24.75054	-26.16064	-21.91881	-26.50990	-25.26497	-25.92944	-27.43406	-25.02849	-25.51009	-26.05210	-25.79559	-26.61689	-26.70541	-26.21766	-24.89652	-26.98369	-24.47048	-24.94589	-25.38938	-26.16370	-27.32735	-23.19364	-26.54331	-25.58367	-26.26969	-26.26636	-26.74477
7000	13	-25.06669	-24.63110	-25.57206	-24.10742	-25.13647	-24.43115	-25.51166	-25.05845	-26.18396	-23.93998	-24.96860	-24.54889	-24.59506	-25.67709	-23.30097	-23.81860	-23.93732	-24.86473	-26.32400	-22.08635	-26.66993	-25.42746	-26.12561	-27.59409	-25.19105	-25.67090	-26.21765	-25.95625	-26.78025	-26.86540	-26.41089	-25.09047	-27.17692	-24.66447	-25.13990	-25.58336	-26.35986	-27.47255	-23.36073	-26.67655	-25.78490	-26.46752	-26.39960	-26.87774
8000	13	-25.20131	-24.79081	-25.70431	-24.24249	-25.29377	-24.56504	-25.64835	-25.19116	-26.31651	-24.09787	-25.13371	-24.70675	-24.72309	-25.83846	-23.42987	-23.94780	-24.07481	-25.00612	-26.45862	-22.30712	-26.80218	-25.56135	-26.28532	-27.72634	-25.32499	-25.80372	-26.35434	-26.08895	-26.91488	-26.99796	-26.56819	-25.24836	-27.33422	-24.82240	-25.29780	-25.74122	-26.51957	-27.59332	-23.58391	-26.78822	-25.95001	-26.62889	-26.51127	-26.98924
9000	13	-25.31567	-24.92544	-25.81699	-24.38046	-25.42633	-24.67871	-25.76495	-25.30417	-26.43001	-24.23086	-25.27432	-24.83975	-24.85639	-25.97498	-23.56176	-24.08194	-24.23026	-25.15591	-26.57298	-22.53316	-26.91486	-25.67502	-26.41995	-27.83902	-25.43868	-25.91679	-26.47094	-26.20196	-27.02923	-27.11146	-26.70075	-25.38134	-27.46678	-24.95539	-25.43081	-25.87421	-26.65420	-27.69655	-23.81478	-26.88422	-26.09062	-26.76542	-26.60726	-27.08514
10000	13	-25.41475	-25.04121	-25.91485	-24.50967	-25.54035	-24.77717	-25.86622	-25.40226	-26.52889	-24.34517	-25.39586	-24.95411	-24.98287	-26.09263	-23.68560	-24.20910	-24.38074	-25.29808	-26.67206	-22.74139	-27.01272	-25.77348	-26.53572	-27.93688	-25.53715	-26.01492	-26.57222	-26.30005	-27.12832	-27.21034	-26.81477	-25.49566	-27.58079	-25.06971	-25.54518	-25.98857	-26.76997	-27.78653	-24.02971	-26.96832	-26.21216	-26.88307	-26.69136	-27.16919
11000	13	-25.50188	-25.14211	-26.00101	-24.62473	-25.63986	-24.86377	-25.95529	-25.48861	-26.61602	-24.44482	-25.50192	-25.05392	-25.09497	-26.19529	-23.79566	-24.32162	-24.51830	-25.42548	-26.75919	-22.92256	-27.09889	-25.86008	-26.63662	-28.02305	-25.62375	-26.10130	-26.66128	-26.38640	-27.21545	-27.29747	-26.91428	-25.59531	-27.68031	-25.16934	-25.64506	-26.08839	-26.87087	-27.86613	-24.22534	-27.04308	-26.31822	-26.98572	-26.76611	-27.24391
12000	13	-25.57951	-25.23130	-26.07787	-24.72751	-25.72791	-24.94094	-26.03463	-25.56561	-26.69377	-24.53295	-25.59561	-25.14222	-25.19640	-26.28605	-23.89425	-24.42343	-24.64159	-25.53987	-26.83682	-23.08223	-27.17574	-25.93725	-26.72581	-28.09990	-25.70092	-26.17832	-26.74063	-26.46341	-27.29308	-27.37522	-27.00233	-25.68344	-27.76836	-25.25745	-25.73342	-26.17668	-26.96007	-27.93743	-24.39937	-27.11033	-26.41191	-27.07648	-26.83336	-27.31114
13000	13	-25.64941	-25.31102	-26.14713	-24.81923	-25.80667	-25.01045	-26.10603	-25.63500	-26.76383	-24.61177	-25.67921	-25.22119	-25.28788	-26.36714	-23.98248	-24.51526	-24.75153	-25.64229	-26.90672	-23.22265	-27.24500	-26.00676	-26.80553	-28.16916	-25.77043	-26.24772	-26.81202	-26.53279	-27.36298	-27.44527	-27.08109	-25.76226	-27.84712	-25.33625	-25.81245	-26.25566	-27.03979	-28.00196	-24.55392	-27.17142	-26.49551	-27.15758	-26.89444	-27.37221
14000	13	-25.71292	-25.38294	-26.21009	-24.90144	-25.87779	-25.07362	-26.17083	-25.69807	-26.82749	-24.68293	-25.75448	-25.29250	-25.37056	-26.44028	-24.06176	-24.59827	-24.84974	-25.73424	-26.97023	-23.34660	-27.30797	-26.06992	-26.87745	-28.23212	-25.83360	-26.31080	-26.87683	-26.59586	-27.42649	-27.50894	-27.15221	-25.83342	-27.91824	-25.40740	-25.88381	-26.32697	-27.11171	-28.06086	-24.69162	-27.22736	-26.57078	-27.23071	-26.95039	-27.42814
15000	13	-25.77107	-25.44837	-26.26777	-24.97557	-25.94255	-25.13147	-26.23011	-25.75584	-26.88578	-24.74770	-25.82281	-25.35742	-25.44563	-26.50677	-24.13341	-24.67364	-24.93789	-25.81719	-27.02838	-23.45666	-27.36564	-26.12778	-26.94288	-28.28980	-25.89146	-26.36858	-26.93611	-26.65363	-27.48464	-27.56722	-27.21697	-25.89819	-27.98299	-25.47217	-25.94878	-26.39188	-27.17713	-28.11501	-24.81494	-27.27896	-26.63911	-27.29720	-27.00198	-27.47972
16000	13	-25.82466	-25.50832	-26.32095	-25.04284	-26.00192	-25.18481	-26.28470	-25.80910	-26.93949	-24.80708	-25.88528	-25.41693	-25.51413	-26.56766	-24.19857	-24.74243	-25.01745	-25.89243	-27.08197	-23.55504	-27.41883	-26.18112	-27.00283	-28.34299	-25.94480	-26.42186	-26.99069	-26.70689	-27.53823	-27.62094	-27.27634	-25.95757	-28.04236	-25.53155	-26.00834	-26.45140	-27.23708	-28.16511	-24.92597	-27.32682	-26.70158	-27.35809	-27.04983	-27.52757
17000	13	-25.87434	-25.56358	-26.37027	-25.10425	-26.05669	-25.23427	-26.33524	-25.85849	-26.98927	-24.86186	-25.94276	-25.47183	-25.57694	-26.62376	-24.25819	-24.80552	-25.08965	-25.96106	-27.13165	-23.64355	-27.46814	-26.23057	-27.05809	-28.39230	-25.99425	-26.47126	-27.04124	-26.75628	-27.58790	-27.67072	-27.33111	-26.01235	-28.09713	-25.58633	-26.06329	-26.50630	-27.29234	-28.21171	-25.02648	-27.37144	-26.75906	-27.41419	-27.09446	-27.57219
18000	13	-25.92061	-25.61480	-26.41622	-25.16034	-26.10746	-25.28035	-26.38229	-25.90451	-27.03563	-24.91267	-25.99593	-25.52273	-25.63465	-26.67571	-24.31267	-24.86349	-25.15518	-26.02387	-27.17792	-23.72356	-27.51410	-26.27665	-27.10931	-28.43826	-26.04034	-26.51729	-27.08828	-26.80231	-27.63418	-27.71708	-27.38188	-26.06316	-28.14791	-25.63715	-26.11421	-26.55719	-27.34357	-28.25525	-25.11842	-27.41324	-26.81223	-27.46615	-27.13625	-27.61397
19000	13	-25.96391	-25.66251	-26.45923	-25.21106	-26.15471	-25.32347	-26.42625	-25.94758	-27.07898	-24.96002	-26.04534	-25.57007	-25.68753	-26.72404	-24.36175	-24.91657	-25.21403	-26.08142	-27.22122	-23.79611	-27.55710	-26.31978	-27.15702	-28.48126	-26.08347	-26.56037	-27.13224	-26.84537	-27.67747	-27.76042	-27.42913	-26.11051	-28.19516	-25.68453	-26.16155	-26.60453	-27.39127	-28.29612	-25.20415	-27.45254	-26.86164	-27.51448	-27.17555	-27.65327
20000	13	-26.00458	-25.70713	-26.49964	-25.25810	-26.19893	-25.36399	-26.46751	-25.98805	-27.11968	-25.00433	-26.09147	-25.61438	-25.73674	-26.76923	-24.40738	-24.96599	-25.26815	-26.13469	-27.26189	-23.86262	-27.59751	-26.36030	-27.20164	-28.52167	-26.12400	-26.60085	-27.17351	-26.88584	-27.71814	-27.80113	-27.47335	-26.15482	-28.23938	-25.72887	-26.20585	-26.64884	-27.43589	-28.33461	-25.28285	-27.48963	-26.90777	-27.55966	-27.21264	-27.69034
21000	13	-26.04292	-25.74902	-26.53774	-25.30194	-26.24048	-25.40220	-26.50639	-26.02620	-27.15805	-25.04596	-26.13472	-25.65601	-25.78271	-26.81164	-24.44997	-25.01216	-25.31817	-26.18420	-27.30023	-23.92389	-27.63561	-26.39851	-27.24353	-28.55977	-26.16221	-26.63902	-27.21238	-26.92399	-27.75648	-27.83950	-27.51491	-26.19644	-28.28093	-25.77053	-26.24748	-26.69047	-27.47779	-28.37098	-25.35539	-27.52473	-26.95102	-27.60207	-27.24774	-27.72544
22000	13	-26.07918	-25.78850	-26.57378	-25.34293	-26.27966	-25.43834	-26.54312	-26.06229	-27.19432	-25.08519	-26.17541	-25.69525	-25.82579	-26.85157	-24.48987	-25.05543	-25.36456	-26.23039	-27.33649	-23.98054	-27.67166	-26.43465	-27.28301	-28.59581	-26.19835	-26.67512	-27.24911	-26.96008	-27.79274	-27.87577	-27.55408	-26.23568	-28.32010	-25.80980	-26.28672	-26.72972	-27.51726	-28.40546	-25.42249	-27.55805	-26.99170	-27.64201	-27.28106	-27.75876
23000	13	-26.11356	-25.82580	-26.60797	-25.38141	-26.31670	-25.47262	-26.57794	-26.09652	-27.22872	-25.12229	-26.21380	-25.73237	-25.86628	-26.88930	-24.52738	-25.09612	-25.40775	-26.27361	-27.37087	-24.03315	-27.70584	-26.46893	-27.32031	-28.63000	-26.23264	-26.70936	-27.28393	-26.99431	-27.82713	-27.91016	-27.59112	-26.27278	-28.35715	-25.84693	-26.32384	-26.76683	-27.55456	-28.43822	-25.48477	-27.58977	-27.03010	-27.67973	-27.31277	-27.79046
24000	13	-26.14624	-25.86114	-26.64047	-25.41761	-26.35181	-25.50520	-26.61101	-26.12906	-27.26140	-25.15744	-26.25012	-25.76754	-25.90443	-26.92502	-24.56274	-25.13446	-25.44808	-26.31418	-27.40355	-24.08214	-27.73834	-26.50151	-27.35565	-28.66250	-26.26523	-26.74192	-27.31700	-27.02685	-27.85981	-27.94284	-27.62623	-26.30793	-28.39226	-25.88211	-26.35902	-26.80201	-27.58990	-28.46942	-25.54275	-27.62000	-27.06642	-27.71546	-27.34301	-27.82069
25000	13	-26.17737	-25.89470	-26.67143	-25.45179	-26.38517	-25.53625	-26.64249	-26.16006	-27.29252	-25.19084	-26.28456	-25.80096	-25.94048	-26.95893	-24.59615	-25.17069	-25.48586	-26.35235	-27.43468	-24.12793	-27.76930	-26.53255	-27.38921	-28.69346	-26.29628	-26.77293	-27.34848	-27.05785	-27.89094	-27.97396	-27.65959	-26.34133	-28.42561	-25.91555	-26.39244	-26.83543	-27.62346	-28.49918	-25.59690	-27.64889	-27.10086	-27.74937	-27.37189	-27.84957


5000	14	-24.68548	-24.15533	-25.19559	-23.46346	-24.66965	-24.05399	-25.11223	-24.68111	-25.79626	-23.46893	-24.46520	-24.07990	-23.96565	-25.19557	-22.61990	-23.17777	-23.45359	-24.29828	-25.94279	-21.84618	-26.29347	-25.05029	-25.64984	-27.21763	-24.81419	-25.29382	-25.81822	-25.57890	-26.39905	-26.47771	-25.94407	-24.61942	-26.71009	-24.19417	-24.67130	-25.11437	-25.88410	-27.14195	-23.49089	-26.37752	-25.28149	-25.98600	-26.10064	-26.57876
6000	14	-24.89585	-24.41706	-25.40227	-23.74667	-24.92637	-24.26238	-25.32980	-24.88842	-26.00666	-23.72641	-24.74201	-24.33761	-24.25042	-25.46243	-22.89351	-23.46479	-23.74594	-24.60265	-26.15316	-22.16523	-26.50015	-25.25868	-25.91156	-27.42431	-25.02256	-25.50119	-26.03580	-25.78621	-26.60941	-26.68811	-26.20079	-24.87690	-26.96682	-24.45154	-24.92891	-25.37207	-26.14582	-27.32463	-23.77333	-26.54251	-25.55830	-26.25286	-26.26562	-26.74359
7000	14	-25.06236	-24.62090	-25.56635	-23.99256	-25.12643	-24.42736	-25.50206	-25.05292	-26.17392	-23.92708	-24.95788	-24.53836	-24.49233	-25.67013	-23.13190	-23.70828	-24.01035	-24.86201	-26.31967	-22.52477	-26.66422	-25.42367	-26.11541	-27.58838	-25.18752	-25.66569	-26.20805	-25.95071	-26.77593	-26.85537	-26.40085	-25.07757	-27.16687	-24.65213	-25.12960	-25.57282	-26.34966	-27.47101	-24.11335	-26.67609	-25.77418	-26.46056	-26.39918	-26.87709
8000	14	-25.19928	-24.78621	-25.70157	-24.20488	-25.28876	-24.56306	-25.64364	-25.18844	-26.31186	-24.08993	-25.13297	-24.70122	-24.69896	-25.83846	-23.33818	-23.91607	-24.24453	-25.08372	-26.45659	-22.85985	-26.79944	-25.55937	-26.28072	-27.72360	-25.32319	-25.80120	-26.34964	-26.08623	-26.91285	-26.99331	-26.56318	-25.24042	-27.32921	-24.81490	-25.29240	-25.73568	-26.51497	-27.59263	-24.43525	-26.78802	-25.94927	-26.62889	-26.51109	-26.98897
9000	14	-25.31499	-24.92414	-25.81598	-24.38502	-25.42433	-24.67779	-25.76311	-25.30308	-26.42854	-24.22590	-25.27878	-24.83719	-24.87386	-25.97878	-23.51348	-24.09186	-24.44512	-25.27109	-26.57230	-23.14869	-26.91386	-25.67409	-26.41865	-27.83802	-25.43788	-25.91582	-26.46910	-26.20087	-27.02855	-27.10998	-26.69875	-25.37639	-27.46478	-24.95082	-25.42833	-25.87165	-26.65291	-27.69634	-24.71564	-26.88416	-26.09508	-26.76921	-26.60722	-27.08510
10000	14	-25.41485	-25.04185	-25.91484	-24.53843	-25.54013	-24.77686	-25.86604	-25.40210	-26.52924	-24.34203	-25.40288	-24.95330	-25.02290	-26.09841	-23.66296	-24.24162	-24.61634	-25.43036	-26.67216	-23.39353	-27.01271	-25.77316	-26.53635	-27.93687	-25.53693	-26.01484	-26.57203	-26.29990	-27.12841	-27.21069	-26.81455	-25.49251	-27.58057	-25.06689	-25.54441	-25.98777	-26.77061	-27.78659	-24.95556	-26.96834	-26.21917	-26.88884	-26.69139	-27.16926
11000	14	-25.50250	-25.14410	-26.00167	-24.67035	-25.64083	-24.86386	-25.95621	-25.48908	-26.61760	-24.44299	-25.51039	-25.05427	-25.15106	-26.20226	-23.79160	-24.37036	-24.76379	-25.56711	-26.75981	-23.60396	-27.09954	-25.86017	-26.63861	-28.02370	-25.62391	-26.10180	-26.66220	-26.38687	-27.21607	-27.29905	-26.91525	-25.59348	-27.68127	-25.16781	-25.64535	-26.08874	-26.87287	-27.86637	-25.16547	-27.04315	-26.32669	-26.99269	-26.76619	-27.24406
12000	14	-25.58049	-25.23427	-26.07898	-24.78546	-25.72970	-24.94131	-26.03631	-25.56650	-26.69619	-24.53208	-25.60495	-25.14336	-25.26316	-26.29376	-23.90397	-24.48294	-24.89207	-25.68636	-26.83780	-23.78466	-27.17685	-25.93761	-26.72878	-28.10101	-25.70134	-26.17922	-26.74230	-26.46430	-27.29406	-27.37764	-27.00412	-25.68256	-27.77014	-25.25687	-25.73442	-26.17783	-26.96303	-27.93779	-25.34729	-27.11043	-26.42125	-27.08419	-26.83347	-27.31134
13000	14	-25.65067	-25.31475	-26.14858	-24.88706	-25.80908	-25.01103	-26.10827	-25.63621	-26.76688	-24.61165	-25.68915	-25.22294	-25.36235	-26.37537	-24.00327	-24.58254	-25.00490	-25.79158	-26.90798	-23.94133	-27.24646	-26.00733	-26.80926	-28.17061	-25.77105	-26.24891	-26.81427	-26.53400	-27.36423	-27.44833	-27.08350	-25.76213	-27.84953	-25.33641	-25.81398	-26.25740	-27.04352	-28.00242	-25.50625	-27.17155	-26.50545	-27.16580	-26.89457	-27.37244
14000	14	-25.71440	-25.38732	-26.21182	-24.97769	-25.88071	-25.07437	-26.17354	-25.69953	-26.83105	-24.68343	-25.76490	-25.29472	-25.45101	-26.44890	-24.09193	-24.67155	-25.10516	-25.88539	-26.97171	-24.07849	-27.30970	-26.07067	-26.88183	-28.23386	-25.83438	-26.31223	-26.87953	-26.59732	-27.42797	-27.51250	-27.15513	-25.83392	-27.92116	-25.40817	-25.88576	-26.32919	-27.11608	-28.06139	-25.64648	-27.22751	-26.58120	-27.23933	-26.95053	-27.42840
15000	14	-25.77274	-25.45331	-26.26974	-25.05927	-25.94589	-25.13237	-26.23321	-25.75752	-26.88977	-24.74874	-25.83365	-25.36004	-25.53096	-26.51573	-24.17182	-24.75182	-25.19506	-25.96977	-27.03005	-24.19967	-27.36761	-26.12867	-26.94782	-28.29177	-25.89236	-26.37021	-26.93920	-26.65531	-27.48631	-27.57122	-27.22031	-25.89923	-27.98634	-25.47346	-25.95107	-26.39451	-27.18207	-28.11560	-25.77125	-27.27912	-26.64995	-27.30616	-27.00214	-27.48001
16000	14	-25.82651	-25.51377	-26.32313	-25.13329	-26.00564	-25.18583	-26.28813	-25.81098	-26.94387	-24.80861	-25.89652	-25.41992	-25.60364	-26.57692	-24.24437	-24.82477	-25.27631	-26.04630	-27.08382	-24.30762	-27.42100	-26.18214	-27.00827	-28.34516	-25.94582	-26.42366	-26.99413	-26.70877	-27.54007	-27.62532	-27.28006	-25.95910	-28.04609	-25.53331	-26.01093	-26.45438	-27.24253	-28.16575	-25.88308	-27.32700	-26.71281	-27.36736	-27.05001	-27.52788
17000	14	-25.87634	-25.56950	-26.37263	-25.20092	-26.06075	-25.23540	-26.33899	-25.86054	-26.99400	-24.86383	-25.95438	-25.47514	-25.67014	-26.63331	-24.31072	-24.89151	-25.35027	-26.11617	-27.13365	-24.40451	-27.47051	-26.23171	-27.06401	-28.39466	-25.99539	-26.47322	-27.04499	-26.75833	-27.58991	-27.67544	-27.33517	-26.01432	-28.10120	-25.58852	-26.06615	-26.50960	-27.29827	-28.21240	-25.98401	-27.37163	-26.77068	-27.42374	-27.09464	-27.57251
18000	14	-25.92277	-25.62117	-26.41876	-25.26304	-26.11187	-25.28159	-26.38633	-25.90672	-27.04068	-24.91504	-26.00793	-25.52635	-25.73133	-26.68555	-24.37169	-24.95292	-25.41792	-26.18034	-27.18008	-24.49253	-27.51664	-26.27790	-27.11568	-28.44080	-26.04157	-26.51940	-27.09232	-26.80451	-27.63633	-27.72213	-27.38629	-26.06553	-28.15232	-25.63971	-26.11735	-26.56082	-27.34993	-28.25599	-26.07615	-27.41344	-26.82423	-27.47599	-27.13645	-27.61431
19000	14	-25.96621	-25.66931	-26.46194	-25.32025	-26.15950	-25.32483	-26.43058	-25.94995	-27.08435	-24.96277	-26.05775	-25.57407	-25.78789	-26.73420	-24.42785	-25.00968	-25.47994	-26.23958	-27.22352	-24.57422	-27.55982	-26.32114	-27.16382	-28.48398	-26.08480	-26.56262	-27.13658	-26.84774	-27.67978	-27.76580	-27.43393	-26.11326	-28.19995	-25.68743	-26.16506	-26.60854	-27.39807	-28.29691	-26.16199	-27.45276	-26.87405	-27.52463	-27.17576	-27.65363
20000	14	-26.00702	-25.71434	-26.50252	-25.37338	-26.20409	-25.36546	-26.47213	-25.99056	-27.12537	-25.00743	-26.10430	-25.61873	-25.84048	-26.77969	-24.48004	-25.06244	-25.53732	-26.29456	-27.26433	-24.64887	-27.60039	-26.36176	-27.20885	-28.52455	-26.12542	-26.60323	-27.17812	-26.88836	-27.72059	-27.80682	-27.47851	-26.15792	-28.24453	-25.73209	-26.20971	-26.65320	-27.44310	-28.33544	-26.24063	-27.48985	-26.92060	-27.57013	-27.21286	-27.69072
21000	14	-26.04550	-25.75663	-26.54078	-25.42294	-26.24597	-25.40376	-26.51126	-26.02886	-27.16403	-25.04939	-26.14796	-25.66069	-25.88958	-26.82240	-24.52876	-25.11171	-25.59064	-26.34579	-27.30281	-24.71744	-27.63866	-26.40007	-27.25114	-28.56281	-26.16372	-26.64153	-27.21725	-26.92665	-27.75906	-27.84548	-27.52039	-26.19988	-28.28642	-25.77404	-26.25166	-26.69515	-27.48540	-28.37186	-26.31303	-27.52497	-26.96425	-27.61284	-27.24797	-27.72583
22000	14	-26.08189	-25.79649	-26.57697	-25.46935	-26.28546	-25.44000	-26.54825	-26.06509	-27.20058	-25.08894	-26.18905	-25.70024	-25.93560	-26.86264	-24.57440	-25.15787	-25.64039	-26.39374	-27.33920	-24.78069	-27.67485	-26.43630	-27.29100	-28.59901	-26.19995	-26.67776	-27.25424	-26.96288	-27.79545	-27.88203	-27.55988	-26.23943	-28.32591	-25.81359	-26.29121	-26.73471	-27.52525	-28.40637	-26.37994	-27.55830	-27.00535	-27.65307	-27.28130	-27.75916
23000	14	-26.11640	-25.83417	-26.61131	-25.51296	-26.32281	-25.47437	-26.58331	-26.09946	-27.23524	-25.12635	-26.22786	-25.73764	-25.97888	-26.90066	-24.61732	-25.20128	-25.68697	-26.43875	-27.37371	-24.83928	-27.70918	-26.47068	-27.32868	-28.63334	-26.23432	-26.71212	-27.28930	-26.99725	-27.82997	-27.91669	-27.59723	-26.27684	-28.36325	-25.85099	-26.32860	-26.77211	-27.56293	-28.43918	-26.44203	-27.59003	-27.04416	-27.69109	-27.31302	-27.79088
24000	14	-26.14921	-25.86988	-26.64396	-25.55405	-26.35821	-25.50706	-26.61662	-26.13213	-27.26819	-25.16181	-26.26460	-25.77310	-26.01969	-26.93668	-24.65779	-25.24222	-25.73072	-26.48114	-27.40652	-24.89374	-27.74183	-26.50336	-27.36439	-28.66599	-26.26700	-26.74480	-27.32261	-27.02993	-27.86278	-27.94964	-27.63263	-26.31230	-28.39866	-25.88644	-26.36406	-26.80757	-27.59864	-28.47042	-26.49983	-27.62028	-27.08090	-27.72712	-27.34328	-27.82114
25000	14	-26.18047	-25.90380	-26.67507	-25.59288	-26.39186	-25.53820	-26.64834	-26.16327	-27.29958	-25.19550	-26.29947	-25.80680	-26.05828	-26.97090	-24.69605	-25.28093	-25.77193	-26.52118	-27.43778	-24.94453	-27.77294	-26.53450	-27.39831	-28.69710	-26.29814	-26.77593	-27.35433	-27.06106	-27.89404	-27.98103	-27.66628	-26.34599	-28.43230	-25.92013	-26.39775	-26.84126	-27.63256	-28.50024	-26.55381	-27.64919	-27.11577	-27.76133	-27.37219	-27.85005


